Measurements of $\phi_s$ at the LHCb experiment

These proceedings present the current status of measurements of the CP-violating phase $phi_s$ by the LHCb collaboration, reviewing the measurements in channels such as $B_s^0\to J/\psi\phi$, $B_s^0\to J/\psi \pi^+\pi^-$ and $B_s^0 \to \psi(2S)\phi$. The observation of the $B_s^0\to\eta_c\phi$ decay mode is presented for the first time, which can be used to measure $\phi_s$ with larger data samples that will be collected over the coming years by the LHCb experiment. Finally, the expected increase in precision from LHCb measurements of $\phi_s$ over the next decade is presented.

==> figs/LHCb-PAPER-2016-017-figures/fig1.C <==
void acan2()
{
//=========Macro generated from canvas: acan2/acan2
//=========  (Wed May 18 09:24:33 2016) by ROOT version6.06/02
   TCanvas *acan2 = new TCanvas("acan2", "acan2",0,45,800,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   acan2->Range(-1.376543,-0.01418724,10.59877,0.07448302);
   acan2->SetFillColor(0);
   acan2->SetBorderMode(0);
   acan2->SetBorderSize(2);
   acan2->SetTickx(1);
   acan2->SetTicky(1);
   acan2->SetLeftMargin(0.14);
   acan2->SetRightMargin(0.05);
   acan2->SetTopMargin(0.05);
   acan2->SetBottomMargin(0.16);
   acan2->SetFrameBorderMode(0);
   acan2->SetFrameBorderMode(0);
   
   TH1D *frame_7ffbd9c94850__1 = new TH1D("frame_7ffbd9c94850__1","",16,0.3,10);
   frame_7ffbd9c94850__1->SetBinContent(1,0.0700495);
   frame_7ffbd9c94850__1->SetMinimum(0);
   frame_7ffbd9c94850__1->SetMaximum(0.0700495);
   frame_7ffbd9c94850__1->SetEntries(1);
   frame_7ffbd9c94850__1->SetDirectory(0);
   frame_7ffbd9c94850__1->SetStats(0);
   frame_7ffbd9c94850__1->SetMarkerStyle(20);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitle("t [ps]");
   frame_7ffbd9c94850__1->GetXaxis()->SetNdivisions(505);
   frame_7ffbd9c94850__1->GetXaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7ffbd9c94850__1->GetXaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitleOffset(0.98);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitle("Acceptance");
   frame_7ffbd9c94850__1->GetYaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__1->GetYaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitleOffset(0.82);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__1->GetZaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__1->GetZaxis()->SetLabelSize(0.05);
   frame_7ffbd9c94850__1->GetZaxis()->SetTitleSize(0.06);
   frame_7ffbd9c94850__1->GetZaxis()->SetTitleFont(42);
   frame_7ffbd9c94850__1->Draw("FUNC");
   
   Double_t acchist2_Norm[scaledtime]_fx1[53] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3189453,
   0.3378906,
   0.3568359,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.285156,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   1.967187,
   2.11875,
   2.421875,
   2.725,
   3.028125,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t acchist2_Norm[scaledtime]_fy1[53] = {
   0,
   0.05134393,
   0.05134393,
   0.05255125,
   0.05363666,
   0.05461544,
   0.05550067,
   0.05630357,
   0.05703375,
   0.05769952,
   0.05830805,
   0.05886556,
   0.05937745,
   0.05984844,
   0.06028266,
   0.06105482,
   0.06171805,
   0.06229125,
   0.06278935,
   0.06322433,
   0.06360582,
   0.06394169,
   0.06423839,
   0.06473471,
   0.06514355,
   0.06547274,
   0.06573931,
   0.06595585,
   0.06613191,
   0.0662748,
   0.06648261,
   0.06661207,
   0.06668438,
   0.06671381,
   0.06671025,
   0.06659233,
   0.06640588,
   0.06617202,
   0.06590357,
   0.06527903,
   0.06458498,
   0.06382494,
   0.06302537,
   0.06195633,
   0.06086471,
   0.05998088,
   0.05907261,
   0.05792421,
   0.0567611,
   0.05577777,
   0.05577777,
   0.05577777,
   0};
   TGraph *graph = new TGraph(53,acchist2_Norm[scaledtime]_fx1,acchist2_Norm[scaledtime]_fy1);
   graph->SetName("acchist2_Norm[scaledtime]");
   graph->SetTitle("Projection of acchist2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_acchist2_NormoBscaledtimecB1 = new TH1F("Graph_acchist2_NormoBscaledtimecB1","Projection of acchist2",100,-1.3975,11.6975);
   Graph_acchist2_NormoBscaledtimecB1->SetMinimum(0);
   Graph_acchist2_NormoBscaledtimecB1->SetMaximum(0.07338519);
   Graph_acchist2_NormoBscaledtimecB1->SetDirectory(0);
   Graph_acchist2_NormoBscaledtimecB1->SetStats(0);
   Graph_acchist2_NormoBscaledtimecB1->SetMarkerStyle(20);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetNdivisions(505);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetTitleFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetTitleFont(42);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetTitleSize(0.06);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_acchist2_Norm[scaledtime]1);
   
   graph->Draw("l");
   
   Double_t acchist2_Norm[scaledtime]_fx2[53] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3189453,
   0.3378906,
   0.3568359,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.285156,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   1.967187,
   2.11875,
   2.421875,
   2.725,
   3.028125,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t acchist2_Norm[scaledtime]_fy2[53] = {
   0,
   0.0503532,
   0.0503532,
   0.05154215,
   0.05261173,
   0.0535769,
   0.05445044,
   0.05524334,
   0.05596501,
   0.05662358,
   0.05722607,
   0.05777857,
   0.05828636,
   0.05875407,
   0.05918573,
   0.05995468,
   0.06061681,
   0.06119062,
   0.06169076,
   0.06212892,
   0.06251456,
   0.06285537,
   0.06315767,
   0.06366678,
   0.0640831,
   0.06442081,
   0.06469656,
   0.06492275,
   0.06510871,
   0.06526162,
   0.06548945,
   0.06563841,
   0.06572929,
   0.06577611,
   0.06578856,
   0.06590061,
   0.0659365,
   0.06591651,
   0.06585295,
   0.06539004,
   0.06482342,
   0.06418296,
   0.06346765,
   0.06248893,
   0.06145172,
   0.06050716,
   0.05950426,
   0.05833191,
   0.05710866,
   0.05583582,
   0.05583582,
   0.05583582,
   0};
   graph = new TGraph(53,acchist2_Norm[scaledtime]_fx2,acchist2_Norm[scaledtime]_fy2);
   graph->SetName("acchist2_Norm[scaledtime]");
   graph->SetTitle("Projection of acchist2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_acchist2_NormoBscaledtimecB2 = new TH1F("Graph_acchist2_NormoBscaledtimecB2","Projection of acchist2",100,-1.3975,11.6975);
   Graph_acchist2_NormoBscaledtimecB2->SetMinimum(0);
   Graph_acchist2_NormoBscaledtimecB2->SetMaximum(0.07253015);
   Graph_acchist2_NormoBscaledtimecB2->SetDirectory(0);
   Graph_acchist2_NormoBscaledtimecB2->SetStats(0);
   Graph_acchist2_NormoBscaledtimecB2->SetMarkerStyle(20);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetNdivisions(505);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetTitleFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetTitleFont(42);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetTitleSize(0.06);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_acchist2_Norm[scaledtime]2);
   
   graph->Draw("l");
   
   TH1D *frame_7ffbd9c94850__2 = new TH1D("frame_7ffbd9c94850__2","",16,0.3,10);
   frame_7ffbd9c94850__2->SetBinContent(1,0.0700495);
   frame_7ffbd9c94850__2->SetMinimum(0);
   frame_7ffbd9c94850__2->SetMaximum(0.0700495);
   frame_7ffbd9c94850__2->SetEntries(1);
   frame_7ffbd9c94850__2->SetDirectory(0);
   frame_7ffbd9c94850__2->SetStats(0);
   frame_7ffbd9c94850__2->SetMarkerStyle(20);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitle("t [ps]");
   frame_7ffbd9c94850__2->GetXaxis()->SetNdivisions(505);
   frame_7ffbd9c94850__2->GetXaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7ffbd9c94850__2->GetXaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitleOffset(0.98);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitle("Acceptance");
   frame_7ffbd9c94850__2->GetYaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__2->GetYaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitleOffset(0.82);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__2->GetZaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__2->GetZaxis()->SetLabelSize(0.05);
   frame_7ffbd9c94850__2->GetZaxis()->SetTitleSize(0.06);
   frame_7ffbd9c94850__2->GetZaxis()->SetTitleFont(42);
   frame_7ffbd9c94850__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.6,0.7,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   acan2->Modified();
   acan2->cd();
   acan2->SetSelected(acan2);
}


==> figs/LHCb-PAPER-2016-017-figures/fig2a.C <==
void mplot()
{
//=========Macro generated from canvas: c3/c3
//=========  (Sat Jun 18 08:02:15 2016) by ROOT version6.06/02
   TCanvas *c3 = new TCanvas("c3", "c3",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(0,0,1,1);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(4946.296,-37.26575,5687.037,195.6452);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c78f99510__5 = new TH1D("frame_7f8c78f99510__5","",100,5050,5650);
   frame_7f8c78f99510__5->SetBinContent(1,183.9996);
   frame_7f8c78f99510__5->SetMaximum(183.9996);
   frame_7f8c78f99510__5->SetEntries(1);
   frame_7f8c78f99510__5->SetDirectory(0);
   frame_7f8c78f99510__5->SetStats(0);
   frame_7f8c78f99510__5->SetMarkerStyle(20);
   frame_7f8c78f99510__5->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c78f99510__5->GetXaxis()->SetNdivisions(505);
   frame_7f8c78f99510__5->GetXaxis()->SetLabelFont(132);
   frame_7f8c78f99510__5->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c78f99510__5->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__5->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__5->GetXaxis()->SetTitleFont(132);
   frame_7f8c78f99510__5->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c78f99510__5->GetYaxis()->SetLabelFont(132);
   frame_7f8c78f99510__5->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__5->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__5->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c78f99510__5->GetYaxis()->SetTitleFont(132);
   frame_7f8c78f99510__5->GetZaxis()->SetLabelFont(132);
   frame_7f8c78f99510__5->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78f99510__5->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78f99510__5->GetZaxis()->SetTitleFont(42);
   frame_7f8c78f99510__5->Draw("FUNC");
   
   Double_t h_finaldata_fx3004[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3004[50] = {
   61,
   52,
   67,
   55,
   54,
   63,
   49,
   52,
   50,
   62,
   47,
   57,
   56,
   41,
   45,
   52,
   42,
   72,
   63,
   70,
   74,
   82,
   92,
   105,
   132,
   159,
   162,
   162,
   111,
   104,
   68,
   75,
   44,
   56,
   43,
   30,
   40,
   28,
   33,
   40,
   30,
   26,
   25,
   31,
   24,
   30,
   21,
   19,
   23,
   31};
   Double_t h_finaldata_felx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3004[50] = {
   7.788779,
   7.187836,
   8.164873,
   7.39358,
   7.32564,
   7.916129,
   6.976026,
   7.187836,
   7.047337,
   7.852713,
   6.831172,
   7.527619,
   7.4609,
   6.376898,
   6.683179,
   7.187836,
   6.454831,
   8.465529,
   7.916129,
   8.346566,
   8.582844,
   9.036884,
   9.574201,
   9.759142,
   11,
   12.11943,
   12.23774,
   12.23774,
   10.04751,
   9.710289,
   8.225883,
   8.640903,
   6.60794,
   7.4609,
   6.531834,
   5.446522,
   6.298,
   5.259711,
   5.715302,
   6.298,
   5.446522,
   5.066015,
   4.966335,
   5.537565,
   4.864612,
   5.446522,
   4.545807,
   4.320219,
   4.760717,
   5.537565};
   Double_t h_finaldata_fehx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3004[50] = {
   8.852952,
   8.257346,
   9.226102,
   8.461166,
   8.39385,
   8.979274,
   8.047634,
   8.257346,
   8.118225,
   8.916365,
   7.904289,
   8.594007,
   8.527879,
   7.455185,
   7.757905,
   8.257346,
   7.53218,
   9.524592,
   8.979274,
   9.406468,
   9.641101,
   10.09222,
   10.62644,
   10.75914,
   12,
   13.11943,
   13.23774,
   13.23774,
   11.04751,
   10.71029,
   9.28666,
   9.698771,
   7.68351,
   8.527879,
   7.608278,
   6.538046,
   7.377261,
   6.354446,
   6.802567,
   7.377261,
   6.538046,
   6.164324,
   6.066589,
   6.627601,
   5.966932,
   6.538046,
   5.655182,
   5.435196,
   5.865235,
   6.627601};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_finaldata_fx3004,h_finaldata_fy3004,h_finaldata_felx3004,h_finaldata_fehx3004,h_finaldata_fely3004,h_finaldata_fehy3004);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3004 = new TH1F("Graph_h_finaldata3004","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3004->SetMinimum(0);
   Graph_h_finaldata3004->SetMaximum(191.2935);
   Graph_h_finaldata3004->SetDirectory(0);
   Graph_h_finaldata3004->SetStats(0);
   Graph_h_finaldata3004->SetMarkerStyle(20);
   Graph_h_finaldata3004->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3004->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3004->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3004->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3004->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3004->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3004);
   
   grae->Draw("p");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx7[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy7[106] = {
   0,
   66.57588,
   66.57588,
   65.7508,
   64.8825,
   63.97515,
   63.03355,
   62.06312,
   61.06988,
   60.06028,
   59.04123,
   58.01988,
   57.00361,
   55.99982,
   55.01584,
   54.05878,
   53.13545,
   52.25219,
   51.41485,
   50.62872,
   49.89854,
   49.22855,
   48.62266,
   48.08461,
   47.61826,
   47.22793,
   46.91876,
   46.697,
   46.57025,
   46.54723,
   46.63716,
   46.8481,
   47.18423,
   47.64176,
   48.2038,
   48.8353,
   49.47986,
   50.06114,
   50.49111,
   50.68506,
   50.58023,
   50.1517,
   49.41903,
   48.4408,
   47.29933,
   46.08197,
   44.86526,
   43.70591,
   42.63863,
   41.67894,
   40.82816,
   40.07873,
   39.41851,
   38.83382,
   38.31139,
   37.83927,
   37.40726,
   37.00691,
   36.63144,
   36.2754,
   35.93455,
   35.60556,
   35.28582,
   34.97334,
   34.66655,
   34.36423,
   34.06545,
   33.76948,
   33.47574,
   33.18377,
   32.89324,
   32.60386,
   32.3154,
   32.0277,
   31.74062,
   31.45404,
   31.16787,
   30.88204,
   30.5965,
   30.31118,
   30.02607,
   29.74111,
   29.45629,
   29.17159,
   28.88698,
   28.60246,
   28.318,
   28.0336,
   27.74926,
   27.46496,
   27.18069,
   26.89646,
   26.61225,
   26.32807,
   26.04391,
   25.75977,
   25.47564,
   25.19153,
   24.90743,
   24.62334,
   24.33925,
   24.05518,
   23.77111,
   23.77111,
   23.77111,
   0};
   TGraph *graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx7,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy7);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetMaximum(73.23347);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]7);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx8[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy8[106] = {
   0,
   66.57588,
   66.57588,
   65.7508,
   64.8825,
   63.97515,
   63.03355,
   62.06312,
   61.06988,
   60.06028,
   59.04123,
   58.01988,
   57.00361,
   55.99982,
   55.01584,
   54.05878,
   53.13545,
   52.25219,
   51.41485,
   50.62872,
   49.89854,
   49.22855,
   48.62266,
   48.08461,
   47.61826,
   47.22793,
   46.91876,
   46.697,
   46.57025,
   46.54723,
   46.63716,
   46.8481,
   47.18423,
   47.64176,
   48.2038,
   48.8353,
   49.47986,
   50.06114,
   50.49111,
   50.68506,
   50.58023,
   50.1517,
   49.41903,
   48.4408,
   47.29933,
   46.08197,
   44.86526,
   43.70591,
   42.63863,
   41.67894,
   40.82816,
   40.07873,
   39.41851,
   38.83382,
   38.31139,
   37.83927,
   37.40726,
   37.00691,
   36.63144,
   36.2754,
   35.93455,
   35.60556,
   35.28582,
   34.97334,
   34.66655,
   34.36423,
   34.06545,
   33.76948,
   33.47574,
   33.18377,
   32.89324,
   32.60386,
   32.3154,
   32.0277,
   31.74062,
   31.45404,
   31.16787,
   30.88204,
   30.5965,
   30.31118,
   30.02607,
   29.74111,
   29.45629,
   29.17159,
   28.88698,
   28.60246,
   28.318,
   28.0336,
   27.74926,
   27.46496,
   27.18069,
   26.89646,
   26.61225,
   26.32807,
   26.04391,
   25.75977,
   25.47564,
   25.19153,
   24.90743,
   24.62334,
   24.33925,
   24.05518,
   23.77111,
   23.77111,
   23.77111,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx8,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy8);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetMaximum(73.23347);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]8);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx9[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy9[106] = {
   0,
   66.56618,
   66.56618,
   65.73958,
   64.8695,
   63.96002,
   63.01589,
   62.04246,
   61.04559,
   60.03164,
   59.00732,
   57.97959,
   56.95554,
   55.94222,
   54.94655,
   53.97507,
   53.03386,
   52.12837,
   51.26326,
   50.4423,
   49.66827,
   48.94291,
   48.26687,
   47.63976,
   47.06016,
   46.52574,
   46.03339,
   45.57937,
   45.15952,
   44.76938,
   44.40448,
   44.06044,
   43.73315,
   43.41894,
   43.11457,
   42.81736,
   42.52515,
   42.23629,
   41.94956,
   41.66411,
   41.37939,
   41.09506,
   40.81092,
   40.52686,
   40.24283,
   39.95882,
   39.67482,
   39.39081,
   39.10681,
   38.8228,
   38.53879,
   38.25479,
   37.97078,
   37.68678,
   37.40277,
   37.11877,
   36.83476,
   36.55076,
   36.26675,
   35.98274,
   35.69874,
   35.41473,
   35.13073,
   34.84672,
   34.56272,
   34.27871,
   33.9947,
   33.7107,
   33.42669,
   33.14269,
   32.85868,
   32.57468,
   32.29067,
   32.00667,
   31.72266,
   31.43865,
   31.15465,
   30.87064,
   30.58664,
   30.30263,
   30.01863,
   29.73462,
   29.45062,
   29.16661,
   28.8826,
   28.5986,
   28.31459,
   28.03059,
   27.74658,
   27.46258,
   27.17857,
   26.89456,
   26.61056,
   26.32655,
   26.04255,
   25.75854,
   25.47454,
   25.19053,
   24.90653,
   24.62252,
   24.33851,
   24.05451,
   23.7705,
   23.7705,
   23.7705,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx9,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy9);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetMaximum(73.2228);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]9);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx10[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy10[106] = {
   0,
   66.56618,
   66.56618,
   65.73958,
   64.8695,
   63.96002,
   63.01589,
   62.04246,
   61.04559,
   60.03164,
   59.00732,
   57.97959,
   56.95554,
   55.94222,
   54.94655,
   53.97507,
   53.03386,
   52.12837,
   51.26326,
   50.4423,
   49.66827,
   48.94291,
   48.26687,
   47.63976,
   47.06016,
   46.52574,
   46.03339,
   45.57937,
   45.15952,
   44.76938,
   44.40448,
   44.06044,
   43.73315,
   43.41894,
   43.11457,
   42.81736,
   42.52515,
   42.23629,
   41.94956,
   41.66411,
   41.37939,
   41.09506,
   40.81092,
   40.52686,
   40.24283,
   39.95882,
   39.67482,
   39.39081,
   39.10681,
   38.8228,
   38.53879,
   38.25479,
   37.97078,
   37.68678,
   37.40277,
   37.11877,
   36.83476,
   36.55076,
   36.26675,
   35.98274,
   35.69874,
   35.41473,
   35.13073,
   34.84672,
   34.56272,
   34.27871,
   33.9947,
   33.7107,
   33.42669,
   33.14269,
   32.85868,
   32.57468,
   32.29067,
   32.00667,
   31.72266,
   31.43865,
   31.15465,
   30.87064,
   30.58664,
   30.30263,
   30.01863,
   29.73462,
   29.45062,
   29.16661,
   28.8826,
   28.5986,
   28.31459,
   28.03059,
   27.74658,
   27.46258,
   27.17857,
   26.89456,
   26.61056,
   26.32655,
   26.04255,
   25.75854,
   25.47454,
   25.19053,
   24.90653,
   24.62252,
   24.33851,
   24.05451,
   23.7705,
   23.7705,
   23.7705,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx10,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy10);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetMaximum(73.2228);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]10);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx11[122] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5305,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5347,
   5350,
   5353,
   5356,
   5359,
   5362,
   5365,
   5368,
   5371,
   5374,
   5377,
   5380,
   5383,
   5386,
   5389,
   5392,
   5398,
   5404,
   5410,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5431,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy11[122] = {
   0,
   66.60381,
   66.60381,
   65.78196,
   64.91733,
   64.01415,
   63.0773,
   62.11232,
   61.1253,
   60.12286,
   59.11204,
   58.1002,
   57.09493,
   56.1039,
   55.13476,
   54.19503,
   53.29197,
   52.4325,
   51.62317,
   50.87012,
   50.17914,
   49.55576,
   49.00547,
   48.53399,
   48.14763,
   47.85377,
   47.66135,
   47.58146,
   47.62771,
   47.81649,
   48.16668,
   48.69861,
   49.43204,
   50.38301,
   51.55984,
   52.95949,
   54.56608,
   56.35441,
   58.3004,
   60.39852,
   62.68258,
   65.24282,
   68.23197,
   71.8555,
   76.34655,
   78.98885,
   81.92879,
   85.18544,
   88.77135,
   92.69085,
   96.93838,
   101.4968,
   106.3358,
   116.6619,
   127.3755,
   137.7027,
   142.4306,
   146.7022,
   150.3956,
   153.3979,
   155.6114,
   156.9593,
   157.3904,
   156.882,
   155.4418,
   153.1068,
   149.9412,
   146.0322,
   141.4846,
   136.4149,
   130.9451,
   125.1971,
   113.3234,
   101.5981,
   90.60961,
   85.51236,
   80.71773,
   76.24017,
   72.08488,
   68.24964,
   64.72633,
   61.50246,
   58.56246,
   53.4625,
   49.27625,
   45.85449,
   43.06035,
   40.77449,
   38.89632,
   37.34301,
   36.0475,
   34.95609,
   34.02611,
   33.22387,
   32.5228,
   31.90203,
   31.34513,
   30.83917,
   30.37395,
   29.94145,
   29.5353,
   29.15043,
   28.78283,
   28.4293,
   28.08724,
   27.7546,
   27.42971,
   27.11122,
   26.79802,
   26.48923,
   26.18412,
   25.88208,
   25.58263,
   25.28535,
   24.98991,
   24.69602,
   24.40345,
   24.11201,
   23.82154,
   23.82154,
   23.82154,
   0};
   graph = new TGraph(122,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx11,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy11);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11","Projection of model",122,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetMaximum(173.1294);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]11);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3005[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3005[50] = {
   61,
   52,
   67,
   55,
   54,
   63,
   49,
   52,
   50,
   62,
   47,
   57,
   56,
   41,
   45,
   52,
   42,
   72,
   63,
   70,
   74,
   82,
   92,
   105,
   132,
   159,
   162,
   162,
   111,
   104,
   68,
   75,
   44,
   56,
   43,
   30,
   40,
   28,
   33,
   40,
   30,
   26,
   25,
   31,
   24,
   30,
   21,
   19,
   23,
   31};
   Double_t h_finaldata_felx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3005[50] = {
   7.788779,
   7.187836,
   8.164873,
   7.39358,
   7.32564,
   7.916129,
   6.976026,
   7.187836,
   7.047337,
   7.852713,
   6.831172,
   7.527619,
   7.4609,
   6.376898,
   6.683179,
   7.187836,
   6.454831,
   8.465529,
   7.916129,
   8.346566,
   8.582844,
   9.036884,
   9.574201,
   9.759142,
   11,
   12.11943,
   12.23774,
   12.23774,
   10.04751,
   9.710289,
   8.225883,
   8.640903,
   6.60794,
   7.4609,
   6.531834,
   5.446522,
   6.298,
   5.259711,
   5.715302,
   6.298,
   5.446522,
   5.066015,
   4.966335,
   5.537565,
   4.864612,
   5.446522,
   4.545807,
   4.320219,
   4.760717,
   5.537565};
   Double_t h_finaldata_fehx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3005[50] = {
   8.852952,
   8.257346,
   9.226102,
   8.461166,
   8.39385,
   8.979274,
   8.047634,
   8.257346,
   8.118225,
   8.916365,
   7.904289,
   8.594007,
   8.527879,
   7.455185,
   7.757905,
   8.257346,
   7.53218,
   9.524592,
   8.979274,
   9.406468,
   9.641101,
   10.09222,
   10.62644,
   10.75914,
   12,
   13.11943,
   13.23774,
   13.23774,
   11.04751,
   10.71029,
   9.28666,
   9.698771,
   7.68351,
   8.527879,
   7.608278,
   6.538046,
   7.377261,
   6.354446,
   6.802567,
   7.377261,
   6.538046,
   6.164324,
   6.066589,
   6.627601,
   5.966932,
   6.538046,
   5.655182,
   5.435196,
   5.865235,
   6.627601};
   grae = new TGraphAsymmErrors(50,h_finaldata_fx3005,h_finaldata_fy3005,h_finaldata_felx3005,h_finaldata_fehx3005,h_finaldata_fely3005,h_finaldata_fehy3005);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3005 = new TH1F("Graph_h_finaldata3005","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3005->SetMinimum(0);
   Graph_h_finaldata3005->SetMaximum(191.2935);
   Graph_h_finaldata3005->SetDirectory(0);
   Graph_h_finaldata3005->SetStats(0);
   Graph_h_finaldata3005->SetMarkerStyle(20);
   Graph_h_finaldata3005->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3005->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3005->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3005->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3005->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3005->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3005);
   
   grae->Draw("p");
   
   TH1D *frame_7f8c78f99510__6 = new TH1D("frame_7f8c78f99510__6","",100,5050,5650);
   frame_7f8c78f99510__6->SetBinContent(1,183.9996);
   frame_7f8c78f99510__6->SetMaximum(183.9996);
   frame_7f8c78f99510__6->SetEntries(1);
   frame_7f8c78f99510__6->SetDirectory(0);
   frame_7f8c78f99510__6->SetStats(0);
   frame_7f8c78f99510__6->SetMarkerStyle(20);
   frame_7f8c78f99510__6->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c78f99510__6->GetXaxis()->SetNdivisions(505);
   frame_7f8c78f99510__6->GetXaxis()->SetLabelFont(132);
   frame_7f8c78f99510__6->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c78f99510__6->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__6->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__6->GetXaxis()->SetTitleFont(132);
   frame_7f8c78f99510__6->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c78f99510__6->GetYaxis()->SetLabelFont(132);
   frame_7f8c78f99510__6->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__6->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__6->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c78f99510__6->GetYaxis()->SetTitleFont(132);
   frame_7f8c78f99510__6->GetZaxis()->SetLabelFont(132);
   frame_7f8c78f99510__6->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78f99510__6->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78f99510__6->GetZaxis()->SetTitleFont(42);
   frame_7f8c78f99510__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2011}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c3->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(4946.296,-4.917721,5687.037,3.943038);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7a965b20__7 = new TH1D("frame_7f8c7a965b20__7","",100,5050,5650);
   frame_7f8c7a965b20__7->SetMinimum(-3.5);
   frame_7f8c7a965b20__7->SetMaximum(3.5);
   frame_7f8c7a965b20__7->SetDirectory(0);
   frame_7f8c7a965b20__7->SetStats(0);
   frame_7f8c7a965b20__7->SetMarkerStyle(20);
   frame_7f8c7a965b20__7->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a965b20__7->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__7->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a965b20__7->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__7->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a965b20__7->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a965b20__7->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a965b20__7->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__7->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__7->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__7->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__7->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a965b20__7->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a965b20__7->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3006[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3006[50] = {
   -0.5401542,
   -1.454965,
   0.5986232,
   -0.6054557,
   -0.4884772,
   0.8711454,
   -0.6455354,
   -0.05237794,
   -0.1071817,
   1.584706,
   -0.1940708,
   1.215024,
   1.128355,
   -0.9143291,
   -0.4767534,
   0.2249623,
   -1.455022,
   1.848152,
   0.3286303,
   0.569956,
   0.2498589,
   0.007880037,
   -0.4647252,
   -1.083906,
   -0.475227,
   0.4622398,
   0.4182148,
   1.304796,
   -1.285093,
   0.2473512,
   -1.369463,
   1.188958,
   -1.231533,
   1.359824,
   0.3407177,
   -1.123121,
   0.8008753,
   -0.8220806,
   0.19211,
   1.454562,
   0.01074925,
   -0.5110749,
   -0.5652758,
   0.5860694,
   -0.5214097,
   0.6445886,
   -0.863294,
   -1.156416,
   -0.2891646,
   1.243866};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3006[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3006[50] = {
   0.8797946,
   0.8704777,
   1,
   0.8738252,
   0.872739,
   1,
   0.8668419,
   0.8704777,
   0.8680884,
   1,
   0.8642361,
   1,
   1,
   0.8553641,
   0.8614671,
   1,
   0.8569671,
   1,
   1,
   1,
   1,
   1,
   0.9009789,
   0.9070558,
   0.9166667,
   1,
   1,
   1,
   0.9094819,
   1,
   0.8857741,
   1,
   0.8600158,
   1,
   1,
   0.8330504,
   1,
   0.8277214,
   1,
   1,
   1,
   0.8218281,
   0.8186371,
   1,
   0.8152619,
   1,
   0.8038304,
   0.7948599,
   0.8116839,
   1};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3006[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3006[50] = {
   1,
   1,
   1.129975,
   1,
   1,
   1.134301,
   1,
   1,
   1,
   1.13545,
   1,
   1.141663,
   1.143009,
   1,
   1,
   1.148794,
   1,
   1.125103,
   1.134301,
   1.126986,
   1.123299,
   1.116781,
   1,
   1,
   1,
   1.082512,
   1.081714,
   1.081714,
   1,
   1.102984,
   1,
   1.122426,
   1,
   1.143009,
   1.1648,
   1,
   1.171366,
   1,
   1.190238,
   1.171366,
   1.200407,
   1,
   1,
   1.196844,
   1,
   1.200407,
   1,
   1,
   1,
   1.196844};
   grae = new TGraphAsymmErrors(50,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3006);
   grae->SetName("pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006 = new TH1F("Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006","Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model",100,4997.2,5702.8);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetMinimum(-2.855312);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetMaximum(3.503125);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3006);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c7a965b20__8 = new TH1D("frame_7f8c7a965b20__8","",100,5050,5650);
   frame_7f8c7a965b20__8->SetMinimum(-3.5);
   frame_7f8c7a965b20__8->SetMaximum(3.5);
   frame_7f8c7a965b20__8->SetDirectory(0);
   frame_7f8c7a965b20__8->SetStats(0);
   frame_7f8c7a965b20__8->SetMarkerStyle(20);
   frame_7f8c7a965b20__8->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a965b20__8->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__8->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a965b20__8->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__8->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a965b20__8->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a965b20__8->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a965b20__8->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__8->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__8->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__8->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__8->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a965b20__8->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a965b20__8->Draw("AXISSAME");
   TLine *line = new TLine(5050,0,5650,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c3->cd();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/LHCb-PAPER-2016-017-figures/fig2b.C <==
void tplot()
{
//=========Macro generated from canvas: c2/c2
//=========  (Sat Jun 18 08:02:14 2016) by ROOT version6.06/02
   TCanvas *c2 = new TCanvas("c2", "c2",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-1.376543,-1.823322,10.59877,3.322442);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetLogy();
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7a11acb0__1 = new TH1D("frame_7f8c7a11acb0__1","",48,0.3,10);
   frame_7f8c7a11acb0__1->SetBinContent(1,1161.859);
   frame_7f8c7a11acb0__1->SetMinimum(0.1);
   frame_7f8c7a11acb0__1->SetMaximum(1161.859);
   frame_7f8c7a11acb0__1->SetEntries(2);
   frame_7f8c7a11acb0__1->SetDirectory(0);
   frame_7f8c7a11acb0__1->SetStats(0);
   frame_7f8c7a11acb0__1->SetMarkerStyle(20);
   frame_7f8c7a11acb0__1->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7a11acb0__1->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a11acb0__1->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7a11acb0__1->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__1->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__1->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7a11acb0__1->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__1->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__1->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__1->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a11acb0__1->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a11acb0__1->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a11acb0__1->Draw("FUNC");
   
   Double_t h_finaldata_fx3001[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3001[48] = {
   839,
   520,
   312,
   223,
   188,
   147,
   127,
   93,
   75,
   73,
   60,
   48,
   44,
   41,
   23,
   35,
   31,
   15,
   26,
   16,
   12,
   9,
   10,
   4,
   4,
   5,
   2,
   4,
   6,
   1,
   4,
   1,
   1,
   1,
   0,
   1,
   0,
   2,
   1,
   1,
   0,
   0,
   5,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_felx3001[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3001[48] = {
   28.46981,
   22.30899,
   17.1706,
   14.44155,
   13.22042,
   11.63466,
   10.78051,
   9.626284,
   8.640903,
   8.524388,
   7.724317,
   6.903979,
   6.60794,
   6.376898,
   4.760717,
   5.887675,
   5.537565,
   3.82938,
   5.066015,
   3.957801,
   3.415266,
   2.943461,
   3.108694,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   1.914339,
   2.379931,
   0.8272462,
   1.914339,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   2.159691,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_fehx3001[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3001[48] = {
   29.46981,
   23.30899,
   18.1706,
   15.44155,
   14.22042,
   12.63466,
   11.78051,
   10.67824,
   9.698771,
   9.583044,
   8.789023,
   7.97633,
   7.68351,
   7.455185,
   5.865235,
   6.97241,
   6.627601,
   4.958738,
   6.164324,
   5.083066,
   4.559819,
   4.110204,
   4.26695,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   3.162753,
   3.583642,
   2.299527,
   3.162753,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   3.382473,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,h_finaldata_fx3001,h_finaldata_fy3001,h_finaldata_felx3001,h_finaldata_fehx3001,h_finaldata_fely3001,h_finaldata_fehy3001);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3001 = new TH1F("Graph_h_finaldata3001","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3001->SetMinimum(0.9553168);
   Graph_h_finaldata3001->SetMaximum(955.3168);
   Graph_h_finaldata3001->SetDirectory(0);
   Graph_h_finaldata3001->SetStats(0);
   Graph_h_finaldata3001->SetMarkerStyle(20);
   Graph_h_finaldata3001->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3001->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3001->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3001->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3001->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3001->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3001);
   
   grae->Draw("p0");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx1[72] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy1[72] = {
   0,
   1106.532,
   1106.532,
   970.1218,
   905.4658,
   844.2814,
   786.9432,
   733.5963,
   684.231,
   638.7358,
   596.9347,
   558.6133,
   523.5377,
   491.4668,
   462.1614,
   435.3893,
   388.5734,
   349.4133,
   316.5331,
   288.7796,
   265.2011,
   245.0422,
   227.6458,
   199.2022,
   176.8795,
   158.751,
   130.5544,
   109.0428,
   91.76158,
   77.51061,
   65.71955,
   55.79832,
   47.42519,
   40.34646,
   34.35496,
   29.27871,
   24.94416,
   21.26934,
   18.15099,
   15.50241,
   13.25076,
   11.33481,
   9.703577,
   8.312976,
   7.126478,
   6.113271,
   5.247336,
   4.506681,
   3.868683,
   3.32273,
   2.855217,
   2.454609,
   2.111112,
   1.816409,
   1.564702,
   1.348336,
   1.162257,
   1.002149,
   0.8643256,
   0.745637,
   0.6429735,
   0.5545543,
   0.4783781,
   0.4127298,
   0.3561388,
   0.3073432,
   0.2652594,
   0.2289568,
   0.1976354,
   0.1976354,
   0.1976354,
   0};
   TGraph *graph = new TGraph(72,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx1,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy1);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetMinimum(1.217186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetMaximum(1217.186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]1);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx2[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy2[74] = {
   0,
   1002.179,
   1002.179,
   931.7737,
   863.425,
   798.236,
   736.845,
   679.5692,
   626.5075,
   577.612,
   532.74,
   491.6893,
   454.2244,
   420.0932,
   389.0397,
   360.8118,
   335.1666,
   311.8739,
   290.7178,
   254.0294,
   223.6827,
   198.4931,
   177.4851,
   159.8779,
   145.0092,
   121.512,
   103.9494,
   90.36623,
   70.57184,
   56.54443,
   45.87994,
   37.45233,
   30.71329,
   25.22449,
   20.73475,
   17.05488,
   14.03582,
   11.55751,
   9.510886,
   7.831481,
   6.452836,
   5.320577,
   4.390208,
   3.625313,
   2.996265,
   2.478438,
   2.051881,
   1.700258,
   1.410188,
   1.17071,
   0.9718296,
   0.8075297,
   0.6716789,
   0.5592496,
   0.4661175,
   0.3888969,
   0.3250724,
   0.2720061,
   0.2278403,
   0.1910445,
   0.1603572,
   0.1347376,
   0.1132534,
   0.09529071,
   0.08025634,
   0.06765972,
   0.05709451,
   0.0482239,
   0.04076842,
   0.03449595,
   0.02921347,
   0.02921347,
   0.02921347,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx2,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy2);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetMinimum(1.102397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetMaximum(1102.397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]2);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx3[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy3[74] = {
   0,
   1002.179,
   1002.179,
   931.7737,
   863.425,
   798.236,
   736.845,
   679.5692,
   626.5075,
   577.612,
   532.74,
   491.6893,
   454.2244,
   420.0932,
   389.0397,
   360.8118,
   335.1666,
   311.8739,
   290.7178,
   254.0294,
   223.6827,
   198.4931,
   177.4851,
   159.8779,
   145.0092,
   121.512,
   103.9494,
   90.36623,
   70.57184,
   56.54443,
   45.87994,
   37.45233,
   30.71329,
   25.22449,
   20.73475,
   17.05488,
   14.03582,
   11.55751,
   9.510886,
   7.831481,
   6.452836,
   5.320577,
   4.390208,
   3.625313,
   2.996265,
   2.478438,
   2.051881,
   1.700258,
   1.410188,
   1.17071,
   0.9718296,
   0.8075297,
   0.6716789,
   0.5592496,
   0.4661175,
   0.3888969,
   0.3250724,
   0.2720061,
   0.2278403,
   0.1910445,
   0.1603572,
   0.1347376,
   0.1132534,
   0.09529071,
   0.08025634,
   0.06765972,
   0.05709451,
   0.0482239,
   0.04076842,
   0.03449595,
   0.02921347,
   0.02921347,
   0.02921347,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx3,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy3);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetMinimum(1.102397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetMaximum(1102.397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]3);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx4[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy4[74] = {
   0,
   994.7349,
   994.7349,
   924.2254,
   855.8074,
   790.5775,
   729.1687,
   671.8945,
   618.8503,
   569.9855,
   525.1551,
   484.1552,
   446.7488,
   412.6824,
   381.699,
   353.5455,
   327.9784,
   304.7667,
   283.694,
   247.1778,
   217.008,
   191.9977,
   171.1698,
   153.7416,
   139.0505,
   115.9014,
   98.67453,
   85.41256,
   66.21351,
   52.71824,
   42.52576,
   34.51491,
   28.13847,
   22.9688,
   18.75955,
   15.32593,
   12.52291,
   10.234,
   8.354722,
   6.821721,
   5.571113,
   4.550795,
   3.718269,
   3.038877,
   2.4845,
   2.031903,
   1.662319,
   1.360447,
   1.113816,
   0.9122594,
   0.7467123,
   0.611473,
   0.5009541,
   0.4106033,
   0.3367117,
   0.2762561,
   0.2269576,
   0.1865556,
   0.1534294,
   0.1262558,
   0.1039541,
   0.08564156,
   0.07055133,
   0.058155,
   0.04796602,
   0.0395866,
   0.03269138,
   0.02701411,
   0.02233685,
   0.01848112,
   0.01530064,
   0.01530064,
   0.01530064,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx4,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy4);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetMinimum(1.094208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetMaximum(1094.208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]4);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx5[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy5[74] = {
   0,
   994.7349,
   994.7349,
   924.2254,
   855.8074,
   790.5775,
   729.1687,
   671.8945,
   618.8503,
   569.9855,
   525.1551,
   484.1552,
   446.7488,
   412.6824,
   381.699,
   353.5455,
   327.9784,
   304.7667,
   283.694,
   247.1778,
   217.008,
   191.9977,
   171.1698,
   153.7416,
   139.0505,
   115.9014,
   98.67453,
   85.41256,
   66.21351,
   52.71824,
   42.52576,
   34.51491,
   28.13847,
   22.9688,
   18.75955,
   15.32593,
   12.52291,
   10.234,
   8.354722,
   6.821721,
   5.571113,
   4.550795,
   3.718269,
   3.038877,
   2.4845,
   2.031903,
   1.662319,
   1.360447,
   1.113816,
   0.9122594,
   0.7467123,
   0.611473,
   0.5009541,
   0.4106033,
   0.3367117,
   0.2762561,
   0.2269576,
   0.1865556,
   0.1534294,
   0.1262558,
   0.1039541,
   0.08564156,
   0.07055133,
   0.058155,
   0.04796602,
   0.0395866,
   0.03269138,
   0.02701411,
   0.02233685,
   0.01848112,
   0.01530064,
   0.01530064,
   0.01530064,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx5,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy5);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetMinimum(1.094208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetMaximum(1094.208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]5);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx6[72] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy6[72] = {
   0,
   1106.532,
   1106.532,
   970.1218,
   905.4658,
   844.2814,
   786.9432,
   733.5963,
   684.231,
   638.7358,
   596.9347,
   558.6133,
   523.5377,
   491.4668,
   462.1614,
   435.3893,
   388.5734,
   349.4133,
   316.5331,
   288.7796,
   265.2011,
   245.0422,
   227.6458,
   199.2022,
   176.8795,
   158.751,
   130.5544,
   109.0428,
   91.76158,
   77.51061,
   65.71955,
   55.79832,
   47.42519,
   40.34646,
   34.35496,
   29.27871,
   24.94416,
   21.26934,
   18.15099,
   15.50241,
   13.25076,
   11.33481,
   9.703577,
   8.312976,
   7.126478,
   6.113271,
   5.247336,
   4.506681,
   3.868683,
   3.32273,
   2.855217,
   2.454609,
   2.111112,
   1.816409,
   1.564702,
   1.348336,
   1.162257,
   1.002149,
   0.8643256,
   0.745637,
   0.6429735,
   0.5545543,
   0.4783781,
   0.4127298,
   0.3561388,
   0.3073432,
   0.2652594,
   0.2289568,
   0.1976354,
   0.1976354,
   0.1976354,
   0};
   graph = new TGraph(72,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx6,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy6);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetMinimum(1.217186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetMaximum(1217.186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]6);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3002[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3002[48] = {
   839,
   520,
   312,
   223,
   188,
   147,
   127,
   93,
   75,
   73,
   60,
   48,
   44,
   41,
   23,
   35,
   31,
   15,
   26,
   16,
   12,
   9,
   10,
   4,
   4,
   5,
   2,
   4,
   6,
   1,
   4,
   1,
   1,
   1,
   0,
   1,
   0,
   2,
   1,
   1,
   0,
   0,
   5,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_felx3002[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3002[48] = {
   28.46981,
   22.30899,
   17.1706,
   14.44155,
   13.22042,
   11.63466,
   10.78051,
   9.626284,
   8.640903,
   8.524388,
   7.724317,
   6.903979,
   6.60794,
   6.376898,
   4.760717,
   5.887675,
   5.537565,
   3.82938,
   5.066015,
   3.957801,
   3.415266,
   2.943461,
   3.108694,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   1.914339,
   2.379931,
   0.8272462,
   1.914339,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   2.159691,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_fehx3002[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3002[48] = {
   29.46981,
   23.30899,
   18.1706,
   15.44155,
   14.22042,
   12.63466,
   11.78051,
   10.67824,
   9.698771,
   9.583044,
   8.789023,
   7.97633,
   7.68351,
   7.455185,
   5.865235,
   6.97241,
   6.627601,
   4.958738,
   6.164324,
   5.083066,
   4.559819,
   4.110204,
   4.26695,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   3.162753,
   3.583642,
   2.299527,
   3.162753,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   3.382473,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(48,h_finaldata_fx3002,h_finaldata_fy3002,h_finaldata_felx3002,h_finaldata_fehx3002,h_finaldata_fely3002,h_finaldata_fehy3002);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3002 = new TH1F("Graph_h_finaldata3002","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3002->SetMinimum(0.9553168);
   Graph_h_finaldata3002->SetMaximum(955.3168);
   Graph_h_finaldata3002->SetDirectory(0);
   Graph_h_finaldata3002->SetStats(0);
   Graph_h_finaldata3002->SetMarkerStyle(20);
   Graph_h_finaldata3002->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3002->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3002->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3002->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3002->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3002->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3002);
   
   grae->Draw("p0");
   
   TH1D *frame_7f8c7a11acb0__2 = new TH1D("frame_7f8c7a11acb0__2","",48,0.3,10);
   frame_7f8c7a11acb0__2->SetBinContent(1,1161.859);
   frame_7f8c7a11acb0__2->SetMinimum(0.1);
   frame_7f8c7a11acb0__2->SetMaximum(1161.859);
   frame_7f8c7a11acb0__2->SetEntries(2);
   frame_7f8c7a11acb0__2->SetDirectory(0);
   frame_7f8c7a11acb0__2->SetStats(0);
   frame_7f8c7a11acb0__2->SetMarkerStyle(20);
   frame_7f8c7a11acb0__2->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7a11acb0__2->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a11acb0__2->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7a11acb0__2->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__2->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__2->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7a11acb0__2->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__2->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__2->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__2->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a11acb0__2->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a11acb0__2->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a11acb0__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2011}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c2->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-1.376543,-5.013827,10.59877,4.447593);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7a966180__3 = new TH1D("frame_7f8c7a966180__3","",48,0.3,10);
   frame_7f8c7a966180__3->SetBinContent(1,3.974522);
   frame_7f8c7a966180__3->SetMinimum(-3.5);
   frame_7f8c7a966180__3->SetMaximum(3.974522);
   frame_7f8c7a966180__3->SetEntries(1);
   frame_7f8c7a966180__3->SetDirectory(0);
   frame_7f8c7a966180__3->SetStats(0);
   frame_7f8c7a966180__3->SetMarkerStyle(20);
   frame_7f8c7a966180__3->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a966180__3->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a966180__3->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a966180__3->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__3->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a966180__3->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a966180__3->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a966180__3->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a966180__3->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a966180__3->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7a966180__3->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7a966180__3->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a966180__3->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a966180__3->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a966180__3->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__3->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a966180__3->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a966180__3->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3003[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3003[48] = {
   -0.1792126,
   1.278998,
   -0.2494724,
   -0.3008614,
   0.8411619,
   0.20175,
   0.6680009,
   -0.6932022,
   -0.9935379,
   0.1624655,
   -0.08635007,
   -0.4528086,
   0.01727833,
   0.5722668,
   -1.503237,
   1.339844,
   1.425401,
   -0.9498721,
   1.810752,
   0.4101802,
   -0.06420965,
   -0.3696145,
   0.319016,
   -1.176104,
   -0.8283525,
   -0.201126,
   -1.09066,
   -0.05934126,
   1.010237,
   -0.9084364,
   0.7026377,
   -0.5578802,
   -0.4191126,
   -0.3003032,
   -1.268883,
   -0.1110214,
   -0.9427884,
   0.8257864,
   0.2357444,
   0.369533,
   -0.5216284,
   -0.4499326,
   2.108841,
   -0.3349097,
   -0.2890046,
   -0.2494186,
   -0.2152745,
   -0.1858183};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3003[48] = {
   0.966067,
   1,
   0.944966,
   0.9352397,
   1,
   1,
   1,
   0.9014857,
   0.8909276,
   1,
   0.8788596,
   0.8655584,
   1,
   1,
   0.8116839,
   1,
   1,
   0.7722489,
   1,
   1,
   0.7489916,
   0.716135,
   1,
   0.6052762,
   0.6052762,
   0.6384948,
   0.4897207,
   0.6052762,
   1,
   0.3597463,
   1,
   0.3597463,
   0.3597463,
   0.3597463,
   0,
   0.3597463,
   0,
   1,
   1,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3003[48] = {
   1,
   1.044825,
   1,
   1,
   1.075641,
   1.08595,
   1.09276,
   1,
   1,
   1.124191,
   1,
   1,
   1.162769,
   1.169093,
   1,
   1.184238,
   1.196844,
   1,
   1.216799,
   1.284316,
   1,
   1,
   1.372586,
   1,
   1,
   1,
   1,
   1,
   1.505775,
   1,
   1.652138,
   1,
   1,
   1,
   1,
   1,
   1,
   2.04198,
   2.779737,
   2.779737,
   1,
   1,
   1.566184,
   1,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(48,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3003);
   grae->SetName("pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__scaledtime and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003 = new TH1F("Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003","Pull of Histogram of finaldata_plot__scaledtime and Projection of model",100,0,10.84875);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetMinimum(-2.913915);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetMaximum(4.274019);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3003);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c7a966180__4 = new TH1D("frame_7f8c7a966180__4","",48,0.3,10);
   frame_7f8c7a966180__4->SetBinContent(1,3.974522);
   frame_7f8c7a966180__4->SetMinimum(-3.5);
   frame_7f8c7a966180__4->SetMaximum(3.974522);
   frame_7f8c7a966180__4->SetEntries(1);
   frame_7f8c7a966180__4->SetDirectory(0);
   frame_7f8c7a966180__4->SetStats(0);
   frame_7f8c7a966180__4->SetMarkerStyle(20);
   frame_7f8c7a966180__4->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a966180__4->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a966180__4->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a966180__4->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__4->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a966180__4->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a966180__4->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a966180__4->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a966180__4->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a966180__4->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7a966180__4->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7a966180__4->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a966180__4->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a966180__4->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a966180__4->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__4->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a966180__4->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a966180__4->Draw("AXISSAME");
   TLine *line = new TLine(0.3,0,10,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c2->cd();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/LHCb-PAPER-2016-017-figures/fig2c.C <==
void mplot()
{
//=========Macro generated from canvas: c3/c3
//=========  (Sat Jun 18 08:05:05 2016) by ROOT version6.06/02
   TCanvas *c3 = new TCanvas("c3", "c3",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(0,0,1,1);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(4946.296,-73.27402,5687.037,384.6886);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7d7a5a90__13 = new TH1D("frame_7f8c7d7a5a90__13","",100,5050,5650);
   frame_7f8c7d7a5a90__13->SetBinContent(1,361.7905);
   frame_7f8c7d7a5a90__13->SetMaximum(361.7905);
   frame_7f8c7d7a5a90__13->SetEntries(1);
   frame_7f8c7d7a5a90__13->SetDirectory(0);
   frame_7f8c7d7a5a90__13->SetStats(0);
   frame_7f8c7d7a5a90__13->SetMarkerStyle(20);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c7d7a5a90__13->GetXaxis()->SetNdivisions(505);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c7d7a5a90__13->GetYaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetTitleFont(42);
   frame_7f8c7d7a5a90__13->Draw("FUNC");
   
   Double_t h_finaldata_fx3010[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3010[50] = {
   140,
   128,
   118,
   137,
   136,
   136,
   125,
   105,
   117,
   97,
   98,
   100,
   106,
   92,
   91,
   91,
   96,
   111,
   111,
   109,
   143,
   145,
   197,
   236,
   251,
   309,
   326,
   318,
   270,
   230,
   167,
   138,
   124,
   119,
   77,
   73,
   58,
   87,
   66,
   58,
   69,
   63,
   54,
   70,
   63,
   61,
   43,
   53,
   40,
   49};
   Double_t h_finaldata_felx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3010[50] = {
   11.34272,
   10.82475,
   10.37428,
   11.21537,
   11.17262,
   11.17262,
   10.69151,
   9.759142,
   10.3282,
   9.831854,
   9.882579,
   9.983255,
   9.807764,
   9.574201,
   9.521834,
   9.521834,
   9.780867,
   10.04751,
   10.04751,
   9.952272,
   11.46871,
   11.55197,
   13.54457,
   14.87043,
   15.35087,
   17.08551,
   17.56239,
   17.33956,
   15.93928,
   14.67399,
   12.43252,
   11.25798,
   10.64675,
   10.42016,
   8.755868,
   8.524388,
   7.593751,
   9.30942,
   8.103403,
   7.593751,
   8.286444,
   7.916129,
   7.32564,
   8.346566,
   7.916129,
   7.788779,
   6.531834,
   7.257065,
   6.298,
   6.976026};
   Double_t h_finaldata_fehx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3010[50] = {
   12.34272,
   11.82475,
   11.37428,
   12.21537,
   12.17262,
   12.17262,
   11.69151,
   10.75914,
   11.3282,
   10.88273,
   10.93319,
   11.03336,
   10.80776,
   10.62644,
   10.57436,
   10.57436,
   10.83201,
   11.04751,
   11.04751,
   10.95227,
   12.46871,
   12.55197,
   14.54457,
   15.87043,
   16.35087,
   18.08551,
   18.56239,
   18.33956,
   16.93928,
   15.67399,
   13.43252,
   12.25798,
   11.64675,
   11.42016,
   9.812979,
   9.583044,
   8.659564,
   10.36314,
   9.165094,
   8.659564,
   9.346779,
   8.979274,
   8.39385,
   9.406468,
   8.979274,
   8.852952,
   7.608278,
   8.325916,
   7.377261,
   8.047634};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_finaldata_fx3010,h_finaldata_fy3010,h_finaldata_felx3010,h_finaldata_fehx3010,h_finaldata_fely3010,h_finaldata_fehy3010);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3010 = new TH1F("Graph_h_finaldata3010","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3010->SetMinimum(2.615961);
   Graph_h_finaldata3010->SetMaximum(375.6484);
   Graph_h_finaldata3010->SetDirectory(0);
   Graph_h_finaldata3010->SetStats(0);
   Graph_h_finaldata3010->SetMarkerStyle(20);
   Graph_h_finaldata3010->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3010->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3010->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3010->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3010->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3010->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3010->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3010->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3010->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3010->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3010->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3010->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3010);
   
   grae->Draw("p");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx18[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy18[106] = {
   0,
   156.296,
   156.296,
   153.5494,
   150.6187,
   147.5213,
   144.2774,
   140.91,
   137.4442,
   133.9072,
   130.3279,
   126.7362,
   123.1627,
   119.638,
   116.1923,
   112.8543,
   109.6513,
   106.6079,
   103.7462,
   101.0849,
   98.63929,
   96.42141,
   94.43988,
   92.70053,
   91.20702,
   89.9617,
   88.96668,
   88.22502,
   87.74169,
   87.52425,
   87.58255,
   87.92705,
   88.56495,
   89.49349,
   90.69052,
   92.1032,
   93.63779,
   95.15541,
   96.47929,
   97.41738,
   97.79818,
   97.51025,
   96.53096,
   94.93232,
   92.86112,
   90.50197,
   88.03785,
   85.62041,
   83.3557,
   81.30365,
   79.48625,
   77.89889,
   76.52119,
   75.32542,
   74.28218,
   73.36374,
   72.54566,
   71.80729,
   71.13173,
   70.5054,
   69.91756,
   69.35975,
   68.82539,
   68.30938,
   67.80772,
   67.31735,
   66.83588,
   66.36143,
   65.89256,
   65.42813,
   64.96726,
   64.50925,
   64.05353,
   63.59968,
   63.14734,
   62.69623,
   62.24614,
   61.79688,
   61.3483,
   60.90029,
   60.45276,
   60.00561,
   59.5588,
   59.11226,
   58.66596,
   58.21985,
   57.77391,
   57.32812,
   56.88244,
   56.43686,
   55.99138,
   55.54597,
   55.10063,
   54.65534,
   54.2101,
   53.7649,
   53.31974,
   52.87462,
   52.42952,
   51.98444,
   51.53939,
   51.09435,
   50.64934,
   50.64934,
   50.64934,
   0};
   TGraph *graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx18,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy18);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetMaximum(171.9256);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]18);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx19[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy19[106] = {
   0,
   156.296,
   156.296,
   153.5494,
   150.6187,
   147.5213,
   144.2774,
   140.91,
   137.4442,
   133.9072,
   130.3279,
   126.7362,
   123.1627,
   119.638,
   116.1923,
   112.8543,
   109.6513,
   106.6079,
   103.7462,
   101.0849,
   98.63929,
   96.42141,
   94.43988,
   92.70053,
   91.20702,
   89.9617,
   88.96668,
   88.22502,
   87.74169,
   87.52425,
   87.58255,
   87.92705,
   88.56495,
   89.49349,
   90.69052,
   92.1032,
   93.63779,
   95.15541,
   96.47929,
   97.41738,
   97.79818,
   97.51025,
   96.53096,
   94.93232,
   92.86112,
   90.50197,
   88.03785,
   85.62041,
   83.3557,
   81.30365,
   79.48625,
   77.89889,
   76.52119,
   75.32542,
   74.28218,
   73.36374,
   72.54566,
   71.80729,
   71.13173,
   70.5054,
   69.91756,
   69.35975,
   68.82539,
   68.30938,
   67.80772,
   67.31735,
   66.83588,
   66.36143,
   65.89256,
   65.42813,
   64.96726,
   64.50925,
   64.05353,
   63.59968,
   63.14734,
   62.69623,
   62.24614,
   61.79688,
   61.3483,
   60.90029,
   60.45276,
   60.00561,
   59.5588,
   59.11226,
   58.66596,
   58.21985,
   57.77391,
   57.32812,
   56.88244,
   56.43686,
   55.99138,
   55.54597,
   55.10063,
   54.65534,
   54.2101,
   53.7649,
   53.31974,
   52.87462,
   52.42952,
   51.98444,
   51.53939,
   51.09435,
   50.64934,
   50.64934,
   50.64934,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx19,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy19);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetMaximum(171.9256);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]19);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx20[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy20[106] = {
   0,
   156.277,
   156.277,
   153.5276,
   150.5934,
   147.4919,
   144.2433,
   140.8701,
   137.3974,
   133.8522,
   130.263,
   126.6592,
   123.0711,
   119.5286,
   116.0609,
   112.6961,
   109.4599,
   106.3753,
   103.4622,
   100.7367,
   98.21053,
   95.89106,
   93.78109,
   91.87891,
   90.17852,
   88.67003,
   87.34025,
   86.17328,
   85.15139,
   84.25574,
   83.46726,
   82.76738,
   82.1387,
   81.5655,
   81.03413,
   80.53317,
   80.05346,
   79.58795,
   79.1315,
   78.68049,
   78.23259,
   77.78633,
   77.34087,
   76.89577,
   76.45082,
   76.00592,
   75.56104,
   75.11616,
   74.67129,
   74.22641,
   73.78153,
   73.33666,
   72.89178,
   72.4469,
   72.00203,
   71.55715,
   71.11227,
   70.66739,
   70.22252,
   69.77764,
   69.33276,
   68.88789,
   68.44301,
   67.99813,
   67.55326,
   67.10838,
   66.6635,
   66.21863,
   65.77375,
   65.32887,
   64.884,
   64.43912,
   63.99424,
   63.54937,
   63.10449,
   62.65961,
   62.21473,
   61.76986,
   61.32498,
   60.8801,
   60.43523,
   59.99035,
   59.54547,
   59.1006,
   58.65572,
   58.21084,
   57.76597,
   57.32109,
   56.87621,
   56.43134,
   55.98646,
   55.54158,
   55.09671,
   54.65183,
   54.20695,
   53.76207,
   53.3172,
   52.87232,
   52.42744,
   51.98257,
   51.53769,
   51.09281,
   50.64794,
   50.64794,
   50.64794,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx20,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy20);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetMaximum(171.9047);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]20);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx21[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy21[106] = {
   0,
   156.277,
   156.277,
   153.5276,
   150.5934,
   147.4919,
   144.2433,
   140.8701,
   137.3974,
   133.8522,
   130.263,
   126.6592,
   123.0711,
   119.5286,
   116.0609,
   112.6961,
   109.4599,
   106.3753,
   103.4622,
   100.7367,
   98.21053,
   95.89106,
   93.78109,
   91.87891,
   90.17852,
   88.67003,
   87.34025,
   86.17328,
   85.15139,
   84.25574,
   83.46726,
   82.76738,
   82.1387,
   81.5655,
   81.03413,
   80.53317,
   80.05346,
   79.58795,
   79.1315,
   78.68049,
   78.23259,
   77.78633,
   77.34087,
   76.89577,
   76.45082,
   76.00592,
   75.56104,
   75.11616,
   74.67129,
   74.22641,
   73.78153,
   73.33666,
   72.89178,
   72.4469,
   72.00203,
   71.55715,
   71.11227,
   70.66739,
   70.22252,
   69.77764,
   69.33276,
   68.88789,
   68.44301,
   67.99813,
   67.55326,
   67.10838,
   66.6635,
   66.21863,
   65.77375,
   65.32887,
   64.884,
   64.43912,
   63.99424,
   63.54937,
   63.10449,
   62.65961,
   62.21473,
   61.76986,
   61.32498,
   60.8801,
   60.43523,
   59.99035,
   59.54547,
   59.1006,
   58.65572,
   58.21084,
   57.76597,
   57.32109,
   56.87621,
   56.43134,
   55.98646,
   55.54158,
   55.09671,
   54.65183,
   54.20695,
   53.76207,
   53.3172,
   52.87232,
   52.42744,
   51.98257,
   51.53769,
   51.09281,
   50.64794,
   50.64794,
   50.64794,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx21,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy21);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetMaximum(171.9047);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]21);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx22[123] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5305,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5347,
   5350,
   5353,
   5356,
   5359,
   5362,
   5365,
   5368,
   5371,
   5374,
   5377,
   5380,
   5383,
   5386,
   5389,
   5392,
   5398,
   5404,
   5410,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5431,
   5434,
   5437,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy22[123] = {
   0,
   156.3517,
   156.3517,
   153.6116,
   150.688,
   147.5988,
   144.3643,
   141.0076,
   137.554,
   134.031,
   130.4678,
   126.8946,
   123.3425,
   119.8426,
   116.4256,
   113.1212,
   109.9573,
   106.9598,
   104.152,
   101.5541,
   99.18361,
   97.05477,
   95.17923,
   93.56648,
   92.22471,
   91.16193,
   90.38732,
   89.91277,
   89.75438,
   89.93372,
   90.47837,
   91.42123,
   92.79797,
   94.64208,
   96.97746,
   99.80979,
   103.1197,
   106.8621,
   110.9787,
   115.4248,
   120.2108,
   125.4454,
   131.3664,
   138.3429,
   146.8429,
   151.8224,
   157.3698,
   163.5396,
   170.3766,
   177.913,
   186.1645,
   195.1268,
   204.772,
   225.8611,
   248.6194,
   271.7138,
   282.838,
   293.342,
   302.9582,
   311.4211,
   318.4803,
   323.9134,
   327.5391,
   329.2275,
   328.9088,
   326.577,
   322.2905,
   316.168,
   308.3809,
   299.1426,
   288.6961,
   277.3009,
   252.7084,
   227.3207,
   202.7223,
   191.0818,
   180.0119,
   169.576,
   159.8124,
   150.7387,
   142.3553,
   134.6486,
   127.5947,
   121.1622,
   115.3144,
   105.2138,
   96.96721,
   90.26124,
   84.81374,
   80.38179,
   76.76241,
   73.78949,
   71.32907,
   69.27421,
   67.54016,
   66.06,
   64.78107,
   63.66193,
   62.67001,
   61.77965,
   60.97063,
   60.22698,
   59.53602,
   58.88771,
   58.27402,
   57.68855,
   57.12617,
   56.58273,
   56.0549,
   55.53998,
   55.03575,
   54.54043,
   54.05255,
   53.5709,
   53.09449,
   52.62249,
   52.15422,
   51.68912,
   51.22671,
   50.76659,
   50.76659,
   50.76659,
   0};
   graph = new TGraph(123,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx22,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy22);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22","Projection of model",123,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetMaximum(362.1503);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]22);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3011[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3011[50] = {
   140,
   128,
   118,
   137,
   136,
   136,
   125,
   105,
   117,
   97,
   98,
   100,
   106,
   92,
   91,
   91,
   96,
   111,
   111,
   109,
   143,
   145,
   197,
   236,
   251,
   309,
   326,
   318,
   270,
   230,
   167,
   138,
   124,
   119,
   77,
   73,
   58,
   87,
   66,
   58,
   69,
   63,
   54,
   70,
   63,
   61,
   43,
   53,
   40,
   49};
   Double_t h_finaldata_felx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3011[50] = {
   11.34272,
   10.82475,
   10.37428,
   11.21537,
   11.17262,
   11.17262,
   10.69151,
   9.759142,
   10.3282,
   9.831854,
   9.882579,
   9.983255,
   9.807764,
   9.574201,
   9.521834,
   9.521834,
   9.780867,
   10.04751,
   10.04751,
   9.952272,
   11.46871,
   11.55197,
   13.54457,
   14.87043,
   15.35087,
   17.08551,
   17.56239,
   17.33956,
   15.93928,
   14.67399,
   12.43252,
   11.25798,
   10.64675,
   10.42016,
   8.755868,
   8.524388,
   7.593751,
   9.30942,
   8.103403,
   7.593751,
   8.286444,
   7.916129,
   7.32564,
   8.346566,
   7.916129,
   7.788779,
   6.531834,
   7.257065,
   6.298,
   6.976026};
   Double_t h_finaldata_fehx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3011[50] = {
   12.34272,
   11.82475,
   11.37428,
   12.21537,
   12.17262,
   12.17262,
   11.69151,
   10.75914,
   11.3282,
   10.88273,
   10.93319,
   11.03336,
   10.80776,
   10.62644,
   10.57436,
   10.57436,
   10.83201,
   11.04751,
   11.04751,
   10.95227,
   12.46871,
   12.55197,
   14.54457,
   15.87043,
   16.35087,
   18.08551,
   18.56239,
   18.33956,
   16.93928,
   15.67399,
   13.43252,
   12.25798,
   11.64675,
   11.42016,
   9.812979,
   9.583044,
   8.659564,
   10.36314,
   9.165094,
   8.659564,
   9.346779,
   8.979274,
   8.39385,
   9.406468,
   8.979274,
   8.852952,
   7.608278,
   8.325916,
   7.377261,
   8.047634};
   grae = new TGraphAsymmErrors(50,h_finaldata_fx3011,h_finaldata_fy3011,h_finaldata_felx3011,h_finaldata_fehx3011,h_finaldata_fely3011,h_finaldata_fehy3011);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3011 = new TH1F("Graph_h_finaldata3011","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3011->SetMinimum(2.615961);
   Graph_h_finaldata3011->SetMaximum(375.6484);
   Graph_h_finaldata3011->SetDirectory(0);
   Graph_h_finaldata3011->SetStats(0);
   Graph_h_finaldata3011->SetMarkerStyle(20);
   Graph_h_finaldata3011->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3011->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3011->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3011->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3011->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3011->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3011->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3011->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3011->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3011->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3011->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3011->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3011);
   
   grae->Draw("p");
   
   TH1D *frame_7f8c7d7a5a90__14 = new TH1D("frame_7f8c7d7a5a90__14","",100,5050,5650);
   frame_7f8c7d7a5a90__14->SetBinContent(1,361.7905);
   frame_7f8c7d7a5a90__14->SetMaximum(361.7905);
   frame_7f8c7d7a5a90__14->SetEntries(1);
   frame_7f8c7d7a5a90__14->SetDirectory(0);
   frame_7f8c7d7a5a90__14->SetStats(0);
   frame_7f8c7d7a5a90__14->SetMarkerStyle(20);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c7d7a5a90__14->GetXaxis()->SetNdivisions(505);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c7d7a5a90__14->GetYaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetTitleFont(42);
   frame_7f8c7d7a5a90__14->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2012}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c3->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(4946.296,-4.9213,5687.037,3.961825);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c78b903a0__15 = new TH1D("frame_7f8c78b903a0__15","",100,5050,5650);
   frame_7f8c78b903a0__15->SetBinContent(1,3.517669);
   frame_7f8c78b903a0__15->SetMinimum(-3.5);
   frame_7f8c78b903a0__15->SetMaximum(3.517669);
   frame_7f8c78b903a0__15->SetEntries(1);
   frame_7f8c78b903a0__15->SetDirectory(0);
   frame_7f8c78b903a0__15->SetStats(0);
   frame_7f8c78b903a0__15->SetMarkerStyle(20);
   frame_7f8c78b903a0__15->GetXaxis()->SetNdivisions(505);
   frame_7f8c78b903a0__15->GetXaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__15->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c78b903a0__15->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__15->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c78b903a0__15->GetXaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitle("Pull");
   frame_7f8c78b903a0__15->GetYaxis()->SetNdivisions(105);
   frame_7f8c78b903a0__15->GetYaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__15->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__15->GetZaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__15->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__15->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78b903a0__15->GetZaxis()->SetTitleFont(42);
   frame_7f8c78b903a0__15->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3012[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3012[50] = {
   -1.102801,
   -1.657441,
   -2.022773,
   0.2647228,
   0.814974,
   1.446159,
   1.111049,
   -0.1821527,
   1.495506,
   -0.005032755,
   0.4486197,
   0.8852897,
   1.640255,
   0.2158171,
   -0.03983479,
   -0.3444258,
   -0.3517161,
   0.4118293,
   -0.4005267,
   -1.50155,
   0.4060659,
   -0.9854889,
   0.7999899,
   0.6818194,
   -1.266832,
   -0.1338704,
   -0.173875,
   0.1056539,
   -0.4310043,
   0.1825874,
   -0.9686901,
   -0.355303,
   0.815794,
   2.114438,
   -0.7962654,
   -0.3926116,
   -1.539231,
   2.090339,
   0.1504226,
   -0.5392887,
   0.968976,
   0.4375847,
   -0.5091848,
   1.54241,
   0.8773348,
   0.7657487,
   -1.452701,
   -0.01134903,
   -1.647525,
   -0.2766907};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3012[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3012[50] = {
   0.9189806,
   0.9154316,
   0.9120824,
   1,
   1,
   1,
   1,
   0.9070558,
   1,
   0.9034364,
   1,
   1,
   1,
   1,
   0.9004641,
   0.9004641,
   0.9029598,
   1,
   0.9094819,
   0.9086947,
   1,
   0.9203312,
   1,
   1,
   0.9388412,
   0.9447071,
   0.9461276,
   1,
   0.9409656,
   1,
   0.9255538,
   0.9184205,
   1,
   1,
   0.8922743,
   0.8895282,
   0.8769207,
   1,
   1,
   0.8769207,
   1,
   1,
   0.872739,
   1,
   1,
   1,
   0.8585167,
   0.8716237,
   0.8537044,
   0.8668419};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3012[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3012[50] = {
   1,
   1,
   1,
   1.089163,
   1.089505,
   1.089505,
   1.093532,
   1,
   1.096822,
   1,
   1.10631,
   1.105187,
   1.10196,
   1.109904,
   1,
   1,
   1,
   1.099527,
   1,
   1,
   1.087194,
   1,
   1.07383,
   1.067248,
   1,
   1,
   1,
   1.057672,
   1,
   1.068148,
   1,
   1,
   1.093925,
   1.095968,
   1,
   1,
   1,
   1.113189,
   1.131018,
   1,
   1.12796,
   1.134301,
   1,
   1.126986,
   1.134301,
   1.136629,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(50,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3012);
   grae->SetName("pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012 = new TH1F("Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012","Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model",100,4997.2,5702.8);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetMinimum(-3.549382);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetMaximum(3.824932);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3012);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c78b903a0__16 = new TH1D("frame_7f8c78b903a0__16","",100,5050,5650);
   frame_7f8c78b903a0__16->SetBinContent(1,3.517669);
   frame_7f8c78b903a0__16->SetMinimum(-3.5);
   frame_7f8c78b903a0__16->SetMaximum(3.517669);
   frame_7f8c78b903a0__16->SetEntries(1);
   frame_7f8c78b903a0__16->SetDirectory(0);
   frame_7f8c78b903a0__16->SetStats(0);
   frame_7f8c78b903a0__16->SetMarkerStyle(20);
   frame_7f8c78b903a0__16->GetXaxis()->SetNdivisions(505);
   frame_7f8c78b903a0__16->GetXaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__16->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c78b903a0__16->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__16->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c78b903a0__16->GetXaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitle("Pull");
   frame_7f8c78b903a0__16->GetYaxis()->SetNdivisions(105);
   frame_7f8c78b903a0__16->GetYaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__16->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__16->GetZaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__16->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__16->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78b903a0__16->GetZaxis()->SetTitleFont(42);
   frame_7f8c78b903a0__16->Draw("AXISSAME");
   TLine *line = new TLine(5050,0,5650,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c3->cd();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/LHCb-PAPER-2016-017-figures/fig2d.C <==
void tplot()
{
//=========Macro generated from canvas: c2/c2
//=========  (Sat Jun 18 08:05:05 2016) by ROOT version6.06/02
   TCanvas *c2 = new TCanvas("c2", "c2",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-1.376543,-1.882838,10.59877,3.6349);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetLogy();
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7e1a9d10__9 = new TH1D("frame_7f8c7e1a9d10__9","",48,0.3,10);
   frame_7f8c7e1a9d10__9->SetBinContent(1,2285.667);
   frame_7f8c7e1a9d10__9->SetMinimum(0.1);
   frame_7f8c7e1a9d10__9->SetMaximum(2285.667);
   frame_7f8c7e1a9d10__9->SetEntries(2);
   frame_7f8c7e1a9d10__9->SetDirectory(0);
   frame_7f8c7e1a9d10__9->SetStats(0);
   frame_7f8c7e1a9d10__9->SetMarkerStyle(20);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7e1a9d10__9->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7e1a9d10__9->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1a9d10__9->Draw("FUNC");
   
   Double_t h_finaldata_fx3007[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3007[48] = {
   1717,
   1011,
   628,
   520,
   404,
   319,
   277,
   208,
   169,
   128,
   133,
   110,
   68,
   67,
   62,
   57,
   46,
   49,
   27,
   33,
   24,
   21,
   20,
   16,
   9,
   18,
   8,
   5,
   7,
   6,
   5,
   3,
   3,
   4,
   2,
   2,
   4,
   2,
   2,
   0,
   1,
   1,
   0,
   2,
   1,
   1,
   0,
   1};
   Double_t h_finaldata_felx3007[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3007[48] = {
   40.93972,
   31.30016,
   24.56492,
   22.30899,
   19.60597,
   17.36757,
   16.15083,
   13.93087,
   12.50961,
   10.82475,
   11.0434,
   10,
   8.225883,
   8.164873,
   7.852713,
   7.527619,
   6.757581,
   6.976026,
   5.163771,
   5.715302,
   4.864612,
   4.545807,
   4.434448,
   3.957801,
   2.943461,
   4.202887,
   2.768386,
   2.159691,
   2.58147,
   2.379931,
   2.159691,
   1.632705,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462};
   Double_t h_finaldata_fehx3007[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3007[48] = {
   41.93972,
   32.30016,
   25.56492,
   23.30899,
   20.60597,
   18.36757,
   17.15083,
   14.93087,
   13.50961,
   11.82475,
   12.0434,
   11,
   9.28666,
   9.226102,
   8.916365,
   8.594007,
   7.831489,
   8.047634,
   6.260244,
   6.802567,
   5.966932,
   5.655182,
   5.546519,
   5.083066,
   4.110204,
   5.321007,
   3.945142,
   3.382473,
   3.770281,
   3.583642,
   3.382473,
   2.918186,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,h_finaldata_fx3007,h_finaldata_fy3007,h_finaldata_felx3007,h_finaldata_fehx3007,h_finaldata_fely3007,h_finaldata_fehy3007);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3007 = new TH1F("Graph_h_finaldata3007","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3007->SetMinimum(1.934834);
   Graph_h_finaldata3007->SetMaximum(1934.834);
   Graph_h_finaldata3007->SetDirectory(0);
   Graph_h_finaldata3007->SetStats(0);
   Graph_h_finaldata3007->SetMarkerStyle(20);
   Graph_h_finaldata3007->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3007->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3007->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3007->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3007->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3007->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3007->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3007->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3007->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3007->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3007->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3007->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3007);
   
   grae->Draw("p0");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx12[73] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy12[73] = {
   0,
   2176.826,
   2176.826,
   1925.184,
   1804.974,
   1690.701,
   1583.148,
   1482.659,
   1389.279,
   1302.852,
   1223.096,
   1149.653,
   1082.12,
   1020.077,
   963.1044,
   910.7905,
   818.588,
   740.5975,
   674.3426,
   617.7386,
   569.0566,
   526.9632,
   490.205,
   429.1304,
   380.298,
   340.0978,
   306.1682,
   276.9493,
   228.779,
   190.4766,
   159.3439,
   133.6926,
   112.4682,
   94.83263,
   80.13249,
   67.84616,
   57.55189,
   48.90294,
   41.62334,
   35.48298,
   30.29276,
   25.89694,
   22.1669,
   18.99463,
   16.29372,
   13.99055,
   12.02369,
   10.34176,
   8.901693,
   7.657587,
   6.591349,
   5.676671,
   4.891324,
   4.216485,
   3.636185,
   3.140823,
   2.713798,
   2.345487,
   2.027662,
   1.753285,
   1.516326,
   1.309977,
   1.131872,
   0.9781016,
   0.8453105,
   0.7306121,
   0.631523,
   0.5465369,
   0.4730105,
   0.4093908,
   0.4093908,
   0.4093908,
   0};
   TGraph *graph = new TGraph(73,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx12,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy12);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetMinimum(2.394509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetMaximum(2394.509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]12);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx13[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy13[74] = {
   0,
   1949.993,
   1949.993,
   1693.359,
   1572.042,
   1457.372,
   1350.006,
   1250.187,
   1157.876,
   1072.851,
   994.7738,
   923.2373,
   857.8008,
   798.0118,
   743.4219,
   693.5969,
   648.1236,
   606.6136,
   534.0637,
   473.3783,
   422.404,
   379.3611,
   342.8481,
   311.6145,
   261.3407,
   222.8909,
   192.5949,
   168.0635,
   147.7291,
   115.8162,
   91.8633,
   73.34024,
   58.76684,
   47.22742,
   38.04768,
   30.72323,
   24.86577,
   20.17201,
   16.40214,
   13.36931,
   10.9243,
   8.948848,
   7.349126,
   6.050615,
   4.993638,
   4.131533,
   3.426605,
   2.848737,
   2.373823,
   1.982531,
   1.657226,
   1.388178,
   1.165118,
   0.9797477,
   0.8253446,
   0.6964497,
   0.5893641,
   0.4994886,
   0.4239099,
   0.3602356,
   0.3064964,
   0.261067,
   0.2223255,
   0.1895148,
   0.1616893,
   0.1380617,
   0.1179749,
   0.1008799,
   0.08641605,
   0.07406872,
   0.06351907,
   0.06351907,
   0.06351907,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx13,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy13);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetMinimum(2.144992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetMaximum(2144.992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]13);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx14[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy14[74] = {
   0,
   1949.993,
   1949.993,
   1693.359,
   1572.042,
   1457.372,
   1350.006,
   1250.187,
   1157.876,
   1072.851,
   994.7738,
   923.2373,
   857.8008,
   798.0118,
   743.4219,
   693.5969,
   648.1236,
   606.6136,
   534.0637,
   473.3783,
   422.404,
   379.3611,
   342.8481,
   311.6145,
   261.3407,
   222.8909,
   192.5949,
   168.0635,
   147.7291,
   115.8162,
   91.8633,
   73.34024,
   58.76684,
   47.22742,
   38.04768,
   30.72323,
   24.86577,
   20.17201,
   16.40214,
   13.36931,
   10.9243,
   8.948848,
   7.349126,
   6.050615,
   4.993638,
   4.131533,
   3.426605,
   2.848737,
   2.373823,
   1.982531,
   1.657226,
   1.388178,
   1.165118,
   0.9797477,
   0.8253446,
   0.6964497,
   0.5893641,
   0.4994886,
   0.4239099,
   0.3602356,
   0.3064964,
   0.261067,
   0.2223255,
   0.1895148,
   0.1616893,
   0.1380617,
   0.1179749,
   0.1008799,
   0.08641605,
   0.07406872,
   0.06351907,
   0.06351907,
   0.06351907,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx14,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy14);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetMinimum(2.144992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetMaximum(2144.992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]14);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx15[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy15[74] = {
   0,
   1933.898,
   1933.898,
   1676.895,
   1555.491,
   1440.784,
   1333.424,
   1233.645,
   1141.403,
   1056.47,
   978.5039,
   907.0956,
   841.801,
   782.1652,
   727.7378,
   678.0831,
   632.7864,
   591.4582,
   519.2831,
   458.9826,
   408.3983,
   365.7468,
   329.6216,
   298.7727,
   249.2525,
   211.5291,
   181.9276,
   158.0568,
   138.3484,
   107.5843,
   84.64969,
   67.02501,
   53.24405,
   42.40015,
   33.83003,
   27.03938,
   21.64901,
   17.36372,
   13.95108,
   11.23039,
   9.058033,
   7.32068,
   5.928849,
   4.811816,
   3.913324,
   3.189517,
   2.605256,
   2.132658,
   1.749573,
   1.438378,
   1.183529,
   0.9758466,
   0.8062295,
   0.6673984,
   0.5535193,
   0.4599081,
   0.3832806,
   0.3199539,
   0.2675148,
   0.2240073,
   0.1878428,
   0.157728,
   0.1324427,
   0.1113418,
   0.09370533,
   0.07894299,
   0.06656926,
   0.05618418,
   0.04751242,
   0.04020902,
   0.03405153,
   0.03405153,
   0.03405153,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx15,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy15);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetMinimum(2.127288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetMaximum(2127.288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]15);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx16[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy16[74] = {
   0,
   1933.898,
   1933.898,
   1676.895,
   1555.491,
   1440.784,
   1333.424,
   1233.645,
   1141.403,
   1056.47,
   978.5039,
   907.0956,
   841.801,
   782.1652,
   727.7378,
   678.0831,
   632.7864,
   591.4582,
   519.2831,
   458.9826,
   408.3983,
   365.7468,
   329.6216,
   298.7727,
   249.2525,
   211.5291,
   181.9276,
   158.0568,
   138.3484,
   107.5843,
   84.64969,
   67.02501,
   53.24405,
   42.40015,
   33.83003,
   27.03938,
   21.64901,
   17.36372,
   13.95108,
   11.23039,
   9.058033,
   7.32068,
   5.928849,
   4.811816,
   3.913324,
   3.189517,
   2.605256,
   2.132658,
   1.749573,
   1.438378,
   1.183529,
   0.9758466,
   0.8062295,
   0.6673984,
   0.5535193,
   0.4599081,
   0.3832806,
   0.3199539,
   0.2675148,
   0.2240073,
   0.1878428,
   0.157728,
   0.1324427,
   0.1113418,
   0.09370533,
   0.07894299,
   0.06656926,
   0.05618418,
   0.04751242,
   0.04020902,
   0.03405153,
   0.03405153,
   0.03405153,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx16,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy16);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetMinimum(2.127288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetMaximum(2127.288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]16);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx17[73] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy17[73] = {
   0,
   2176.826,
   2176.826,
   1925.184,
   1804.974,
   1690.701,
   1583.148,
   1482.659,
   1389.279,
   1302.852,
   1223.096,
   1149.653,
   1082.12,
   1020.077,
   963.1044,
   910.7905,
   818.588,
   740.5975,
   674.3426,
   617.7386,
   569.0566,
   526.9632,
   490.205,
   429.1304,
   380.298,
   340.0978,
   306.1682,
   276.9493,
   228.779,
   190.4766,
   159.3439,
   133.6926,
   112.4682,
   94.83263,
   80.13249,
   67.84616,
   57.55189,
   48.90294,
   41.62334,
   35.48298,
   30.29276,
   25.89694,
   22.1669,
   18.99463,
   16.29372,
   13.99055,
   12.02369,
   10.34176,
   8.901693,
   7.657587,
   6.591349,
   5.676671,
   4.891324,
   4.216485,
   3.636185,
   3.140823,
   2.713798,
   2.345487,
   2.027662,
   1.753285,
   1.516326,
   1.309977,
   1.131872,
   0.9781016,
   0.8453105,
   0.7306121,
   0.631523,
   0.5465369,
   0.4730105,
   0.4093908,
   0.4093908,
   0.4093908,
   0};
   graph = new TGraph(73,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx17,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy17);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetMinimum(2.394509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetMaximum(2394.509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]17);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3008[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3008[48] = {
   1717,
   1011,
   628,
   520,
   404,
   319,
   277,
   208,
   169,
   128,
   133,
   110,
   68,
   67,
   62,
   57,
   46,
   49,
   27,
   33,
   24,
   21,
   20,
   16,
   9,
   18,
   8,
   5,
   7,
   6,
   5,
   3,
   3,
   4,
   2,
   2,
   4,
   2,
   2,
   0,
   1,
   1,
   0,
   2,
   1,
   1,
   0,
   1};
   Double_t h_finaldata_felx3008[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3008[48] = {
   40.93972,
   31.30016,
   24.56492,
   22.30899,
   19.60597,
   17.36757,
   16.15083,
   13.93087,
   12.50961,
   10.82475,
   11.0434,
   10,
   8.225883,
   8.164873,
   7.852713,
   7.527619,
   6.757581,
   6.976026,
   5.163771,
   5.715302,
   4.864612,
   4.545807,
   4.434448,
   3.957801,
   2.943461,
   4.202887,
   2.768386,
   2.159691,
   2.58147,
   2.379931,
   2.159691,
   1.632705,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462};
   Double_t h_finaldata_fehx3008[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3008[48] = {
   41.93972,
   32.30016,
   25.56492,
   23.30899,
   20.60597,
   18.36757,
   17.15083,
   14.93087,
   13.50961,
   11.82475,
   12.0434,
   11,
   9.28666,
   9.226102,
   8.916365,
   8.594007,
   7.831489,
   8.047634,
   6.260244,
   6.802567,
   5.966932,
   5.655182,
   5.546519,
   5.083066,
   4.110204,
   5.321007,
   3.945142,
   3.382473,
   3.770281,
   3.583642,
   3.382473,
   2.918186,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(48,h_finaldata_fx3008,h_finaldata_fy3008,h_finaldata_felx3008,h_finaldata_fehx3008,h_finaldata_fely3008,h_finaldata_fehy3008);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3008 = new TH1F("Graph_h_finaldata3008","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3008->SetMinimum(1.934834);
   Graph_h_finaldata3008->SetMaximum(1934.834);
   Graph_h_finaldata3008->SetDirectory(0);
   Graph_h_finaldata3008->SetStats(0);
   Graph_h_finaldata3008->SetMarkerStyle(20);
   Graph_h_finaldata3008->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3008->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3008->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3008->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3008->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3008->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3008->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3008->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3008->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3008->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3008->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3008->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3008);
   
   grae->Draw("p0");
   
   TH1D *frame_7f8c7e1a9d10__10 = new TH1D("frame_7f8c7e1a9d10__10","",48,0.3,10);
   frame_7f8c7e1a9d10__10->SetBinContent(1,2285.667);
   frame_7f8c7e1a9d10__10->SetMinimum(0.1);
   frame_7f8c7e1a9d10__10->SetMaximum(2285.667);
   frame_7f8c7e1a9d10__10->SetEntries(2);
   frame_7f8c7e1a9d10__10->SetDirectory(0);
   frame_7f8c7e1a9d10__10->SetStats(0);
   frame_7f8c7e1a9d10__10->SetMarkerStyle(20);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7e1a9d10__10->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7e1a9d10__10->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1a9d10__10->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2012}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c2->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-1.376543,-4.973858,10.59877,4.237756);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7e1b8ed0__11 = new TH1D("frame_7f8c7e1b8ed0__11","",48,0.3,10);
   frame_7f8c7e1b8ed0__11->SetBinContent(1,3.777176);
   frame_7f8c7e1b8ed0__11->SetMinimum(-3.5);
   frame_7f8c7e1b8ed0__11->SetMaximum(3.777176);
   frame_7f8c7e1b8ed0__11->SetEntries(1);
   frame_7f8c7e1b8ed0__11->SetDirectory(0);
   frame_7f8c7e1b8ed0__11->SetStats(0);
   frame_7f8c7e1b8ed0__11->SetMarkerStyle(20);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitle("Pull");
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetNdivisions(105);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1b8ed0__11->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3009[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3009[48] = {
   0.6423883,
   -0.2810279,
   -1.812743,
   1.335559,
   1.208918,
   0.7388347,
   1.494404,
   -0.1090229,
   -0.4374841,
   -1.566057,
   0.8982378,
   0.634957,
   -2.097908,
   -0.7575603,
   -0.07839816,
   0.5011661,
   0.1090421,
   1.497535,
   -0.9405173,
   0.8582488,
   -0.005349668,
   0.09222462,
   0.5312557,
   0.2167525,
   -0.9749199,
   1.622046,
   -0.411069,
   -0.9695984,
   -0.03301292,
   -0.03739484,
   -0.0839615,
   -0.5324899,
   -0.3174352,
   0.3194293,
   -0.3515391,
   -0.2007849,
   0.9472855,
   0.08478483,
   0.2826987,
   -1.231103,
   -0.09607393,
   -0.02391216,
   -0.7942559,
   0.9382451,
   0.3855351,
   0.4967929,
   -0.4441023,
   0.6754934};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3009[48] = {
   1,
   0.9690404,
   0.9608839,
   1,
   1,
   1,
   1,
   0.9330247,
   0.9259786,
   0.9154316,
   1,
   1,
   0.8857741,
   0.8849754,
   0.8807078,
   1,
   1,
   1,
   0.8248515,
   1,
   0.8152619,
   1,
   1,
   1,
   0.716135,
   1,
   0.7017203,
   0.6384948,
   0.6846892,
   0.6641098,
   0.6384948,
   0.559493,
   0.559493,
   1,
   0.4897207,
   0.4897207,
   1,
   1,
   1,
   0,
   0.3597463,
   0.3597463,
   0,
   1,
   1,
   1,
   0,
   1};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3009[48] = {
   1.024426,
   1,
   1,
   1.044825,
   1.051005,
   1.057579,
   1.061916,
   1,
   1,
   1,
   1.090552,
   1.1,
   1,
   1,
   1,
   1.141663,
   1.158919,
   1.153613,
   1,
   1.190238,
   1,
   1.244044,
   1.25078,
   1.284316,
   1,
   1.266036,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.652138,
   1,
   1,
   1.652138,
   2.04198,
   2.04198,
   1,
   1,
   1,
   1,
   2.04198,
   2.779737,
   2.779737,
   1,
   2.779737};
   grae = new TGraphAsymmErrors(48,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3009);
   grae->SetName("pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__scaledtime and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009 = new TH1F("Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009","Pull of Histogram of finaldata_plot__scaledtime and Projection of model",100,0,10.84875);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetMinimum(-3.627574);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetMaximum(4.099121);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3009);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c7e1b8ed0__12 = new TH1D("frame_7f8c7e1b8ed0__12","",48,0.3,10);
   frame_7f8c7e1b8ed0__12->SetBinContent(1,3.777176);
   frame_7f8c7e1b8ed0__12->SetMinimum(-3.5);
   frame_7f8c7e1b8ed0__12->SetMaximum(3.777176);
   frame_7f8c7e1b8ed0__12->SetEntries(1);
   frame_7f8c7e1b8ed0__12->SetDirectory(0);
   frame_7f8c7e1b8ed0__12->SetStats(0);
   frame_7f8c7e1b8ed0__12->SetMarkerStyle(20);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitle("Pull");
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetNdivisions(105);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1b8ed0__12->Draw("AXISSAME");
   TLine *line = new TLine(0.3,0,10,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c2->cd();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/LHCb-PAPER-2016-017-figures/fig3.C <==
void compres()
{
//=========Macro generated from canvas: c2/c2
//=========  (Sat May 14 09:21:50 2016) by ROOT version6.04/08
   TCanvas *c2 = new TCanvas("c2", "c2",10,66,700,500);
   c2->Range(1.140909,-0.7500001,1.595455,6.75);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetGridx();
   c2->SetLeftMargin(0.35);
   c2->SetFrameBorderMode(0);
   c2->SetFrameBorderMode(0);
   
   TH2F *frame__1 = new TH2F("frame__1","",8,1.3,1.55,10,0,6);
   frame__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame__1->SetLineColor(ci);
   frame__1->GetXaxis()->SetTitle("#tau_{L}  [ps]");
   frame__1->GetXaxis()->SetLabelFont(132);
   frame__1->GetXaxis()->SetLabelSize(0.035);
   frame__1->GetXaxis()->SetTitleSize(0.035);
   frame__1->GetXaxis()->SetTitleFont(132);
   frame__1->GetYaxis()->SetNdivisions(0);
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.035);
   frame__1->GetYaxis()->SetTitleSize(0.035);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.035);
   frame__1->GetZaxis()->SetTitleSize(0.035);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   TBox *box = new TBox(1.414,0,1.426,6);
   box->SetFillColor(92);
   box->SetLineColor(92);
   box->Draw();
   TLine *line = new TLine(1.347936,5,1.410064,5);
   line->Draw();
   TMarker *marker = new TMarker(1.379,5,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.347936,5.1,1.347936,4.9);
   line->Draw();
   line = new TLine(1.410064,5.1,1.410064,4.9);
   line->Draw();
   TLatex *   tex = new TLatex(1.22,5,"B_{s} #rightarrow D^{+}_{s} D^{-}_{s}");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.443265,4,1.514735,4);
   line->Draw();
   marker = new TMarker(1.479,4,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.443265,4.1,1.443265,3.9);
   line->Draw();
   line = new TLine(1.514735,4.1,1.514735,3.9);
   line->Draw();
      tex = new TLatex(1.22,4,"B_{s} #rightarrow J/#psi #eta");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.398362,3,1.426373,3);
   line->Draw();
   marker = new TMarker(1.412368,3,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.398362,3.1,1.398362,2.9);
   line->Draw();
   line = new TLine(1.426373,3.1,1.426373,2.9);
   line->Draw();
      tex = new TLatex(1.22,3,"Avg. (CP-even) 1.42 #pm 0.02");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.414,2,1.426,2);
   line->Draw();
   marker = new TMarker(1.42,2,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.414,2.1,1.414,1.9);
   line->Draw();
   line = new TLine(1.426,2.1,1.426,1.9);
   line->Draw();
      tex = new TLatex(1.22,2,"HFAG 2015 (B_{s} #rightarrow J/#psi #phi )");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.389536,1,1.424464,1);
   line->Draw();
   marker = new TMarker(1.407,1,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.389536,1.1,1.389536,0.9);
   line->Draw();
   line = new TLine(1.424464,1.1,1.424464,0.9);
   line->Draw();
      tex = new TLatex(1.22,1,"B_{s} #rightarrow K^{+} K^{-}");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH2F *frame__2 = new TH2F("frame__2","",8,1.3,1.55,10,0,6);
   frame__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame__2->SetLineColor(ci);
   frame__2->GetXaxis()->SetTitle("#tau_{L}  [ps]");
   frame__2->GetXaxis()->SetLabelFont(132);
   frame__2->GetXaxis()->SetLabelSize(0.035);
   frame__2->GetXaxis()->SetTitleSize(0.035);
   frame__2->GetXaxis()->SetTitleFont(132);
   frame__2->GetYaxis()->SetNdivisions(0);
   frame__2->GetYaxis()->SetLabelFont(42);
   frame__2->GetYaxis()->SetLabelSize(0.035);
   frame__2->GetYaxis()->SetTitleSize(0.035);
   frame__2->GetYaxis()->SetTitleFont(42);
   frame__2->GetZaxis()->SetLabelFont(42);
   frame__2->GetZaxis()->SetLabelSize(0.035);
   frame__2->GetZaxis()->SetTitleSize(0.035);
   frame__2->GetZaxis()->SetTitleFont(42);
   frame__2->Draw("axissame");
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig1.C <==
void acan2()
{
//=========Macro generated from canvas: acan2/acan2
//=========  (Wed May 18 09:24:33 2016) by ROOT version6.06/02
   TCanvas *acan2 = new TCanvas("acan2", "acan2",0,45,800,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   acan2->Range(-1.376543,-0.01418724,10.59877,0.07448302);
   acan2->SetFillColor(0);
   acan2->SetBorderMode(0);
   acan2->SetBorderSize(2);
   acan2->SetTickx(1);
   acan2->SetTicky(1);
   acan2->SetLeftMargin(0.14);
   acan2->SetRightMargin(0.05);
   acan2->SetTopMargin(0.05);
   acan2->SetBottomMargin(0.16);
   acan2->SetFrameBorderMode(0);
   acan2->SetFrameBorderMode(0);
   
   TH1D *frame_7ffbd9c94850__1 = new TH1D("frame_7ffbd9c94850__1","",16,0.3,10);
   frame_7ffbd9c94850__1->SetBinContent(1,0.0700495);
   frame_7ffbd9c94850__1->SetMinimum(0);
   frame_7ffbd9c94850__1->SetMaximum(0.0700495);
   frame_7ffbd9c94850__1->SetEntries(1);
   frame_7ffbd9c94850__1->SetDirectory(0);
   frame_7ffbd9c94850__1->SetStats(0);
   frame_7ffbd9c94850__1->SetMarkerStyle(20);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitle("t [ps]");
   frame_7ffbd9c94850__1->GetXaxis()->SetNdivisions(505);
   frame_7ffbd9c94850__1->GetXaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7ffbd9c94850__1->GetXaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitleOffset(0.98);
   frame_7ffbd9c94850__1->GetXaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitle("Acceptance");
   frame_7ffbd9c94850__1->GetYaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__1->GetYaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitleOffset(0.82);
   frame_7ffbd9c94850__1->GetYaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__1->GetZaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__1->GetZaxis()->SetLabelSize(0.05);
   frame_7ffbd9c94850__1->GetZaxis()->SetTitleSize(0.06);
   frame_7ffbd9c94850__1->GetZaxis()->SetTitleFont(42);
   frame_7ffbd9c94850__1->Draw("FUNC");
   
   Double_t acchist2_Norm[scaledtime]_fx1[53] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3189453,
   0.3378906,
   0.3568359,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.285156,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   1.967187,
   2.11875,
   2.421875,
   2.725,
   3.028125,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t acchist2_Norm[scaledtime]_fy1[53] = {
   0,
   0.05134393,
   0.05134393,
   0.05255125,
   0.05363666,
   0.05461544,
   0.05550067,
   0.05630357,
   0.05703375,
   0.05769952,
   0.05830805,
   0.05886556,
   0.05937745,
   0.05984844,
   0.06028266,
   0.06105482,
   0.06171805,
   0.06229125,
   0.06278935,
   0.06322433,
   0.06360582,
   0.06394169,
   0.06423839,
   0.06473471,
   0.06514355,
   0.06547274,
   0.06573931,
   0.06595585,
   0.06613191,
   0.0662748,
   0.06648261,
   0.06661207,
   0.06668438,
   0.06671381,
   0.06671025,
   0.06659233,
   0.06640588,
   0.06617202,
   0.06590357,
   0.06527903,
   0.06458498,
   0.06382494,
   0.06302537,
   0.06195633,
   0.06086471,
   0.05998088,
   0.05907261,
   0.05792421,
   0.0567611,
   0.05577777,
   0.05577777,
   0.05577777,
   0};
   TGraph *graph = new TGraph(53,acchist2_Norm[scaledtime]_fx1,acchist2_Norm[scaledtime]_fy1);
   graph->SetName("acchist2_Norm[scaledtime]");
   graph->SetTitle("Projection of acchist2");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_acchist2_NormoBscaledtimecB1 = new TH1F("Graph_acchist2_NormoBscaledtimecB1","Projection of acchist2",100,-1.3975,11.6975);
   Graph_acchist2_NormoBscaledtimecB1->SetMinimum(0);
   Graph_acchist2_NormoBscaledtimecB1->SetMaximum(0.07338519);
   Graph_acchist2_NormoBscaledtimecB1->SetDirectory(0);
   Graph_acchist2_NormoBscaledtimecB1->SetStats(0);
   Graph_acchist2_NormoBscaledtimecB1->SetMarkerStyle(20);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetNdivisions(505);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetXaxis()->SetTitleFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetYaxis()->SetTitleFont(42);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetTitleSize(0.06);
   Graph_acchist2_NormoBscaledtimecB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_acchist2_Norm[scaledtime]1);
   
   graph->Draw("l");
   
   Double_t acchist2_Norm[scaledtime]_fx2[53] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3189453,
   0.3378906,
   0.3568359,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.285156,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   1.967187,
   2.11875,
   2.421875,
   2.725,
   3.028125,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t acchist2_Norm[scaledtime]_fy2[53] = {
   0,
   0.0503532,
   0.0503532,
   0.05154215,
   0.05261173,
   0.0535769,
   0.05445044,
   0.05524334,
   0.05596501,
   0.05662358,
   0.05722607,
   0.05777857,
   0.05828636,
   0.05875407,
   0.05918573,
   0.05995468,
   0.06061681,
   0.06119062,
   0.06169076,
   0.06212892,
   0.06251456,
   0.06285537,
   0.06315767,
   0.06366678,
   0.0640831,
   0.06442081,
   0.06469656,
   0.06492275,
   0.06510871,
   0.06526162,
   0.06548945,
   0.06563841,
   0.06572929,
   0.06577611,
   0.06578856,
   0.06590061,
   0.0659365,
   0.06591651,
   0.06585295,
   0.06539004,
   0.06482342,
   0.06418296,
   0.06346765,
   0.06248893,
   0.06145172,
   0.06050716,
   0.05950426,
   0.05833191,
   0.05710866,
   0.05583582,
   0.05583582,
   0.05583582,
   0};
   graph = new TGraph(53,acchist2_Norm[scaledtime]_fx2,acchist2_Norm[scaledtime]_fy2);
   graph->SetName("acchist2_Norm[scaledtime]");
   graph->SetTitle("Projection of acchist2");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_acchist2_NormoBscaledtimecB2 = new TH1F("Graph_acchist2_NormoBscaledtimecB2","Projection of acchist2",100,-1.3975,11.6975);
   Graph_acchist2_NormoBscaledtimecB2->SetMinimum(0);
   Graph_acchist2_NormoBscaledtimecB2->SetMaximum(0.07253015);
   Graph_acchist2_NormoBscaledtimecB2->SetDirectory(0);
   Graph_acchist2_NormoBscaledtimecB2->SetStats(0);
   Graph_acchist2_NormoBscaledtimecB2->SetMarkerStyle(20);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetNdivisions(505);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetXaxis()->SetTitleFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetTitleSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetYaxis()->SetTitleFont(42);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetLabelFont(132);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetLabelSize(0.05);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetTitleSize(0.06);
   Graph_acchist2_NormoBscaledtimecB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_acchist2_Norm[scaledtime]2);
   
   graph->Draw("l");
   
   TH1D *frame_7ffbd9c94850__2 = new TH1D("frame_7ffbd9c94850__2","",16,0.3,10);
   frame_7ffbd9c94850__2->SetBinContent(1,0.0700495);
   frame_7ffbd9c94850__2->SetMinimum(0);
   frame_7ffbd9c94850__2->SetMaximum(0.0700495);
   frame_7ffbd9c94850__2->SetEntries(1);
   frame_7ffbd9c94850__2->SetDirectory(0);
   frame_7ffbd9c94850__2->SetStats(0);
   frame_7ffbd9c94850__2->SetMarkerStyle(20);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitle("t [ps]");
   frame_7ffbd9c94850__2->GetXaxis()->SetNdivisions(505);
   frame_7ffbd9c94850__2->GetXaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7ffbd9c94850__2->GetXaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitleOffset(0.98);
   frame_7ffbd9c94850__2->GetXaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitle("Acceptance");
   frame_7ffbd9c94850__2->GetYaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__2->GetYaxis()->SetLabelSize(0.07);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitleSize(0.07);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitleOffset(0.82);
   frame_7ffbd9c94850__2->GetYaxis()->SetTitleFont(132);
   frame_7ffbd9c94850__2->GetZaxis()->SetLabelFont(132);
   frame_7ffbd9c94850__2->GetZaxis()->SetLabelSize(0.05);
   frame_7ffbd9c94850__2->GetZaxis()->SetTitleSize(0.06);
   frame_7ffbd9c94850__2->GetZaxis()->SetTitleFont(42);
   frame_7ffbd9c94850__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.6,0.7,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   acan2->Modified();
   acan2->cd();
   acan2->SetSelected(acan2);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig2a.C <==
void mplot()
{
//=========Macro generated from canvas: c3/c3
//=========  (Sat Jun 18 08:02:15 2016) by ROOT version6.06/02
   TCanvas *c3 = new TCanvas("c3", "c3",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(0,0,1,1);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(4946.296,-37.26575,5687.037,195.6452);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c78f99510__5 = new TH1D("frame_7f8c78f99510__5","",100,5050,5650);
   frame_7f8c78f99510__5->SetBinContent(1,183.9996);
   frame_7f8c78f99510__5->SetMaximum(183.9996);
   frame_7f8c78f99510__5->SetEntries(1);
   frame_7f8c78f99510__5->SetDirectory(0);
   frame_7f8c78f99510__5->SetStats(0);
   frame_7f8c78f99510__5->SetMarkerStyle(20);
   frame_7f8c78f99510__5->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c78f99510__5->GetXaxis()->SetNdivisions(505);
   frame_7f8c78f99510__5->GetXaxis()->SetLabelFont(132);
   frame_7f8c78f99510__5->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c78f99510__5->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__5->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__5->GetXaxis()->SetTitleFont(132);
   frame_7f8c78f99510__5->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c78f99510__5->GetYaxis()->SetLabelFont(132);
   frame_7f8c78f99510__5->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__5->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__5->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c78f99510__5->GetYaxis()->SetTitleFont(132);
   frame_7f8c78f99510__5->GetZaxis()->SetLabelFont(132);
   frame_7f8c78f99510__5->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78f99510__5->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78f99510__5->GetZaxis()->SetTitleFont(42);
   frame_7f8c78f99510__5->Draw("FUNC");
   
   Double_t h_finaldata_fx3004[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3004[50] = {
   61,
   52,
   67,
   55,
   54,
   63,
   49,
   52,
   50,
   62,
   47,
   57,
   56,
   41,
   45,
   52,
   42,
   72,
   63,
   70,
   74,
   82,
   92,
   105,
   132,
   159,
   162,
   162,
   111,
   104,
   68,
   75,
   44,
   56,
   43,
   30,
   40,
   28,
   33,
   40,
   30,
   26,
   25,
   31,
   24,
   30,
   21,
   19,
   23,
   31};
   Double_t h_finaldata_felx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3004[50] = {
   7.788779,
   7.187836,
   8.164873,
   7.39358,
   7.32564,
   7.916129,
   6.976026,
   7.187836,
   7.047337,
   7.852713,
   6.831172,
   7.527619,
   7.4609,
   6.376898,
   6.683179,
   7.187836,
   6.454831,
   8.465529,
   7.916129,
   8.346566,
   8.582844,
   9.036884,
   9.574201,
   9.759142,
   11,
   12.11943,
   12.23774,
   12.23774,
   10.04751,
   9.710289,
   8.225883,
   8.640903,
   6.60794,
   7.4609,
   6.531834,
   5.446522,
   6.298,
   5.259711,
   5.715302,
   6.298,
   5.446522,
   5.066015,
   4.966335,
   5.537565,
   4.864612,
   5.446522,
   4.545807,
   4.320219,
   4.760717,
   5.537565};
   Double_t h_finaldata_fehx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3004[50] = {
   8.852952,
   8.257346,
   9.226102,
   8.461166,
   8.39385,
   8.979274,
   8.047634,
   8.257346,
   8.118225,
   8.916365,
   7.904289,
   8.594007,
   8.527879,
   7.455185,
   7.757905,
   8.257346,
   7.53218,
   9.524592,
   8.979274,
   9.406468,
   9.641101,
   10.09222,
   10.62644,
   10.75914,
   12,
   13.11943,
   13.23774,
   13.23774,
   11.04751,
   10.71029,
   9.28666,
   9.698771,
   7.68351,
   8.527879,
   7.608278,
   6.538046,
   7.377261,
   6.354446,
   6.802567,
   7.377261,
   6.538046,
   6.164324,
   6.066589,
   6.627601,
   5.966932,
   6.538046,
   5.655182,
   5.435196,
   5.865235,
   6.627601};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_finaldata_fx3004,h_finaldata_fy3004,h_finaldata_felx3004,h_finaldata_fehx3004,h_finaldata_fely3004,h_finaldata_fehy3004);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3004 = new TH1F("Graph_h_finaldata3004","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3004->SetMinimum(0);
   Graph_h_finaldata3004->SetMaximum(191.2935);
   Graph_h_finaldata3004->SetDirectory(0);
   Graph_h_finaldata3004->SetStats(0);
   Graph_h_finaldata3004->SetMarkerStyle(20);
   Graph_h_finaldata3004->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3004->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3004->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3004->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3004->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3004->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3004);
   
   grae->Draw("p");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx7[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy7[106] = {
   0,
   66.57588,
   66.57588,
   65.7508,
   64.8825,
   63.97515,
   63.03355,
   62.06312,
   61.06988,
   60.06028,
   59.04123,
   58.01988,
   57.00361,
   55.99982,
   55.01584,
   54.05878,
   53.13545,
   52.25219,
   51.41485,
   50.62872,
   49.89854,
   49.22855,
   48.62266,
   48.08461,
   47.61826,
   47.22793,
   46.91876,
   46.697,
   46.57025,
   46.54723,
   46.63716,
   46.8481,
   47.18423,
   47.64176,
   48.2038,
   48.8353,
   49.47986,
   50.06114,
   50.49111,
   50.68506,
   50.58023,
   50.1517,
   49.41903,
   48.4408,
   47.29933,
   46.08197,
   44.86526,
   43.70591,
   42.63863,
   41.67894,
   40.82816,
   40.07873,
   39.41851,
   38.83382,
   38.31139,
   37.83927,
   37.40726,
   37.00691,
   36.63144,
   36.2754,
   35.93455,
   35.60556,
   35.28582,
   34.97334,
   34.66655,
   34.36423,
   34.06545,
   33.76948,
   33.47574,
   33.18377,
   32.89324,
   32.60386,
   32.3154,
   32.0277,
   31.74062,
   31.45404,
   31.16787,
   30.88204,
   30.5965,
   30.31118,
   30.02607,
   29.74111,
   29.45629,
   29.17159,
   28.88698,
   28.60246,
   28.318,
   28.0336,
   27.74926,
   27.46496,
   27.18069,
   26.89646,
   26.61225,
   26.32807,
   26.04391,
   25.75977,
   25.47564,
   25.19153,
   24.90743,
   24.62334,
   24.33925,
   24.05518,
   23.77111,
   23.77111,
   23.77111,
   0};
   TGraph *graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx7,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy7);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetMaximum(73.23347);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]7);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx8[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy8[106] = {
   0,
   66.57588,
   66.57588,
   65.7508,
   64.8825,
   63.97515,
   63.03355,
   62.06312,
   61.06988,
   60.06028,
   59.04123,
   58.01988,
   57.00361,
   55.99982,
   55.01584,
   54.05878,
   53.13545,
   52.25219,
   51.41485,
   50.62872,
   49.89854,
   49.22855,
   48.62266,
   48.08461,
   47.61826,
   47.22793,
   46.91876,
   46.697,
   46.57025,
   46.54723,
   46.63716,
   46.8481,
   47.18423,
   47.64176,
   48.2038,
   48.8353,
   49.47986,
   50.06114,
   50.49111,
   50.68506,
   50.58023,
   50.1517,
   49.41903,
   48.4408,
   47.29933,
   46.08197,
   44.86526,
   43.70591,
   42.63863,
   41.67894,
   40.82816,
   40.07873,
   39.41851,
   38.83382,
   38.31139,
   37.83927,
   37.40726,
   37.00691,
   36.63144,
   36.2754,
   35.93455,
   35.60556,
   35.28582,
   34.97334,
   34.66655,
   34.36423,
   34.06545,
   33.76948,
   33.47574,
   33.18377,
   32.89324,
   32.60386,
   32.3154,
   32.0277,
   31.74062,
   31.45404,
   31.16787,
   30.88204,
   30.5965,
   30.31118,
   30.02607,
   29.74111,
   29.45629,
   29.17159,
   28.88698,
   28.60246,
   28.318,
   28.0336,
   27.74926,
   27.46496,
   27.18069,
   26.89646,
   26.61225,
   26.32807,
   26.04391,
   25.75977,
   25.47564,
   25.19153,
   24.90743,
   24.62334,
   24.33925,
   24.05518,
   23.77111,
   23.77111,
   23.77111,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx8,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy8);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetMaximum(73.23347);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]8);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx9[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy9[106] = {
   0,
   66.56618,
   66.56618,
   65.73958,
   64.8695,
   63.96002,
   63.01589,
   62.04246,
   61.04559,
   60.03164,
   59.00732,
   57.97959,
   56.95554,
   55.94222,
   54.94655,
   53.97507,
   53.03386,
   52.12837,
   51.26326,
   50.4423,
   49.66827,
   48.94291,
   48.26687,
   47.63976,
   47.06016,
   46.52574,
   46.03339,
   45.57937,
   45.15952,
   44.76938,
   44.40448,
   44.06044,
   43.73315,
   43.41894,
   43.11457,
   42.81736,
   42.52515,
   42.23629,
   41.94956,
   41.66411,
   41.37939,
   41.09506,
   40.81092,
   40.52686,
   40.24283,
   39.95882,
   39.67482,
   39.39081,
   39.10681,
   38.8228,
   38.53879,
   38.25479,
   37.97078,
   37.68678,
   37.40277,
   37.11877,
   36.83476,
   36.55076,
   36.26675,
   35.98274,
   35.69874,
   35.41473,
   35.13073,
   34.84672,
   34.56272,
   34.27871,
   33.9947,
   33.7107,
   33.42669,
   33.14269,
   32.85868,
   32.57468,
   32.29067,
   32.00667,
   31.72266,
   31.43865,
   31.15465,
   30.87064,
   30.58664,
   30.30263,
   30.01863,
   29.73462,
   29.45062,
   29.16661,
   28.8826,
   28.5986,
   28.31459,
   28.03059,
   27.74658,
   27.46258,
   27.17857,
   26.89456,
   26.61056,
   26.32655,
   26.04255,
   25.75854,
   25.47454,
   25.19053,
   24.90653,
   24.62252,
   24.33851,
   24.05451,
   23.7705,
   23.7705,
   23.7705,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx9,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy9);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetMaximum(73.2228);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]9);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx10[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy10[106] = {
   0,
   66.56618,
   66.56618,
   65.73958,
   64.8695,
   63.96002,
   63.01589,
   62.04246,
   61.04559,
   60.03164,
   59.00732,
   57.97959,
   56.95554,
   55.94222,
   54.94655,
   53.97507,
   53.03386,
   52.12837,
   51.26326,
   50.4423,
   49.66827,
   48.94291,
   48.26687,
   47.63976,
   47.06016,
   46.52574,
   46.03339,
   45.57937,
   45.15952,
   44.76938,
   44.40448,
   44.06044,
   43.73315,
   43.41894,
   43.11457,
   42.81736,
   42.52515,
   42.23629,
   41.94956,
   41.66411,
   41.37939,
   41.09506,
   40.81092,
   40.52686,
   40.24283,
   39.95882,
   39.67482,
   39.39081,
   39.10681,
   38.8228,
   38.53879,
   38.25479,
   37.97078,
   37.68678,
   37.40277,
   37.11877,
   36.83476,
   36.55076,
   36.26675,
   35.98274,
   35.69874,
   35.41473,
   35.13073,
   34.84672,
   34.56272,
   34.27871,
   33.9947,
   33.7107,
   33.42669,
   33.14269,
   32.85868,
   32.57468,
   32.29067,
   32.00667,
   31.72266,
   31.43865,
   31.15465,
   30.87064,
   30.58664,
   30.30263,
   30.01863,
   29.73462,
   29.45062,
   29.16661,
   28.8826,
   28.5986,
   28.31459,
   28.03059,
   27.74658,
   27.46258,
   27.17857,
   26.89456,
   26.61056,
   26.32655,
   26.04255,
   25.75854,
   25.47454,
   25.19053,
   24.90653,
   24.62252,
   24.33851,
   24.05451,
   23.7705,
   23.7705,
   23.7705,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx10,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy10);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetMaximum(73.2228);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]10);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx11[122] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5305,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5347,
   5350,
   5353,
   5356,
   5359,
   5362,
   5365,
   5368,
   5371,
   5374,
   5377,
   5380,
   5383,
   5386,
   5389,
   5392,
   5398,
   5404,
   5410,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5431,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy11[122] = {
   0,
   66.60381,
   66.60381,
   65.78196,
   64.91733,
   64.01415,
   63.0773,
   62.11232,
   61.1253,
   60.12286,
   59.11204,
   58.1002,
   57.09493,
   56.1039,
   55.13476,
   54.19503,
   53.29197,
   52.4325,
   51.62317,
   50.87012,
   50.17914,
   49.55576,
   49.00547,
   48.53399,
   48.14763,
   47.85377,
   47.66135,
   47.58146,
   47.62771,
   47.81649,
   48.16668,
   48.69861,
   49.43204,
   50.38301,
   51.55984,
   52.95949,
   54.56608,
   56.35441,
   58.3004,
   60.39852,
   62.68258,
   65.24282,
   68.23197,
   71.8555,
   76.34655,
   78.98885,
   81.92879,
   85.18544,
   88.77135,
   92.69085,
   96.93838,
   101.4968,
   106.3358,
   116.6619,
   127.3755,
   137.7027,
   142.4306,
   146.7022,
   150.3956,
   153.3979,
   155.6114,
   156.9593,
   157.3904,
   156.882,
   155.4418,
   153.1068,
   149.9412,
   146.0322,
   141.4846,
   136.4149,
   130.9451,
   125.1971,
   113.3234,
   101.5981,
   90.60961,
   85.51236,
   80.71773,
   76.24017,
   72.08488,
   68.24964,
   64.72633,
   61.50246,
   58.56246,
   53.4625,
   49.27625,
   45.85449,
   43.06035,
   40.77449,
   38.89632,
   37.34301,
   36.0475,
   34.95609,
   34.02611,
   33.22387,
   32.5228,
   31.90203,
   31.34513,
   30.83917,
   30.37395,
   29.94145,
   29.5353,
   29.15043,
   28.78283,
   28.4293,
   28.08724,
   27.7546,
   27.42971,
   27.11122,
   26.79802,
   26.48923,
   26.18412,
   25.88208,
   25.58263,
   25.28535,
   24.98991,
   24.69602,
   24.40345,
   24.11201,
   23.82154,
   23.82154,
   23.82154,
   0};
   graph = new TGraph(122,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx11,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy11);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11","Projection of model",122,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetMaximum(173.1294);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]11);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3005[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3005[50] = {
   61,
   52,
   67,
   55,
   54,
   63,
   49,
   52,
   50,
   62,
   47,
   57,
   56,
   41,
   45,
   52,
   42,
   72,
   63,
   70,
   74,
   82,
   92,
   105,
   132,
   159,
   162,
   162,
   111,
   104,
   68,
   75,
   44,
   56,
   43,
   30,
   40,
   28,
   33,
   40,
   30,
   26,
   25,
   31,
   24,
   30,
   21,
   19,
   23,
   31};
   Double_t h_finaldata_felx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3005[50] = {
   7.788779,
   7.187836,
   8.164873,
   7.39358,
   7.32564,
   7.916129,
   6.976026,
   7.187836,
   7.047337,
   7.852713,
   6.831172,
   7.527619,
   7.4609,
   6.376898,
   6.683179,
   7.187836,
   6.454831,
   8.465529,
   7.916129,
   8.346566,
   8.582844,
   9.036884,
   9.574201,
   9.759142,
   11,
   12.11943,
   12.23774,
   12.23774,
   10.04751,
   9.710289,
   8.225883,
   8.640903,
   6.60794,
   7.4609,
   6.531834,
   5.446522,
   6.298,
   5.259711,
   5.715302,
   6.298,
   5.446522,
   5.066015,
   4.966335,
   5.537565,
   4.864612,
   5.446522,
   4.545807,
   4.320219,
   4.760717,
   5.537565};
   Double_t h_finaldata_fehx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3005[50] = {
   8.852952,
   8.257346,
   9.226102,
   8.461166,
   8.39385,
   8.979274,
   8.047634,
   8.257346,
   8.118225,
   8.916365,
   7.904289,
   8.594007,
   8.527879,
   7.455185,
   7.757905,
   8.257346,
   7.53218,
   9.524592,
   8.979274,
   9.406468,
   9.641101,
   10.09222,
   10.62644,
   10.75914,
   12,
   13.11943,
   13.23774,
   13.23774,
   11.04751,
   10.71029,
   9.28666,
   9.698771,
   7.68351,
   8.527879,
   7.608278,
   6.538046,
   7.377261,
   6.354446,
   6.802567,
   7.377261,
   6.538046,
   6.164324,
   6.066589,
   6.627601,
   5.966932,
   6.538046,
   5.655182,
   5.435196,
   5.865235,
   6.627601};
   grae = new TGraphAsymmErrors(50,h_finaldata_fx3005,h_finaldata_fy3005,h_finaldata_felx3005,h_finaldata_fehx3005,h_finaldata_fely3005,h_finaldata_fehy3005);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3005 = new TH1F("Graph_h_finaldata3005","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3005->SetMinimum(0);
   Graph_h_finaldata3005->SetMaximum(191.2935);
   Graph_h_finaldata3005->SetDirectory(0);
   Graph_h_finaldata3005->SetStats(0);
   Graph_h_finaldata3005->SetMarkerStyle(20);
   Graph_h_finaldata3005->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3005->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3005->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3005->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3005->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3005->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3005);
   
   grae->Draw("p");
   
   TH1D *frame_7f8c78f99510__6 = new TH1D("frame_7f8c78f99510__6","",100,5050,5650);
   frame_7f8c78f99510__6->SetBinContent(1,183.9996);
   frame_7f8c78f99510__6->SetMaximum(183.9996);
   frame_7f8c78f99510__6->SetEntries(1);
   frame_7f8c78f99510__6->SetDirectory(0);
   frame_7f8c78f99510__6->SetStats(0);
   frame_7f8c78f99510__6->SetMarkerStyle(20);
   frame_7f8c78f99510__6->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c78f99510__6->GetXaxis()->SetNdivisions(505);
   frame_7f8c78f99510__6->GetXaxis()->SetLabelFont(132);
   frame_7f8c78f99510__6->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c78f99510__6->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__6->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__6->GetXaxis()->SetTitleFont(132);
   frame_7f8c78f99510__6->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c78f99510__6->GetYaxis()->SetLabelFont(132);
   frame_7f8c78f99510__6->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c78f99510__6->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c78f99510__6->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c78f99510__6->GetYaxis()->SetTitleFont(132);
   frame_7f8c78f99510__6->GetZaxis()->SetLabelFont(132);
   frame_7f8c78f99510__6->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78f99510__6->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78f99510__6->GetZaxis()->SetTitleFont(42);
   frame_7f8c78f99510__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2011}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c3->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(4946.296,-4.917721,5687.037,3.943038);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7a965b20__7 = new TH1D("frame_7f8c7a965b20__7","",100,5050,5650);
   frame_7f8c7a965b20__7->SetMinimum(-3.5);
   frame_7f8c7a965b20__7->SetMaximum(3.5);
   frame_7f8c7a965b20__7->SetDirectory(0);
   frame_7f8c7a965b20__7->SetStats(0);
   frame_7f8c7a965b20__7->SetMarkerStyle(20);
   frame_7f8c7a965b20__7->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a965b20__7->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__7->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a965b20__7->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__7->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a965b20__7->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a965b20__7->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a965b20__7->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__7->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a965b20__7->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__7->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__7->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__7->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a965b20__7->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a965b20__7->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3006[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3006[50] = {
   -0.5401542,
   -1.454965,
   0.5986232,
   -0.6054557,
   -0.4884772,
   0.8711454,
   -0.6455354,
   -0.05237794,
   -0.1071817,
   1.584706,
   -0.1940708,
   1.215024,
   1.128355,
   -0.9143291,
   -0.4767534,
   0.2249623,
   -1.455022,
   1.848152,
   0.3286303,
   0.569956,
   0.2498589,
   0.007880037,
   -0.4647252,
   -1.083906,
   -0.475227,
   0.4622398,
   0.4182148,
   1.304796,
   -1.285093,
   0.2473512,
   -1.369463,
   1.188958,
   -1.231533,
   1.359824,
   0.3407177,
   -1.123121,
   0.8008753,
   -0.8220806,
   0.19211,
   1.454562,
   0.01074925,
   -0.5110749,
   -0.5652758,
   0.5860694,
   -0.5214097,
   0.6445886,
   -0.863294,
   -1.156416,
   -0.2891646,
   1.243866};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3006[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3006[50] = {
   0.8797946,
   0.8704777,
   1,
   0.8738252,
   0.872739,
   1,
   0.8668419,
   0.8704777,
   0.8680884,
   1,
   0.8642361,
   1,
   1,
   0.8553641,
   0.8614671,
   1,
   0.8569671,
   1,
   1,
   1,
   1,
   1,
   0.9009789,
   0.9070558,
   0.9166667,
   1,
   1,
   1,
   0.9094819,
   1,
   0.8857741,
   1,
   0.8600158,
   1,
   1,
   0.8330504,
   1,
   0.8277214,
   1,
   1,
   1,
   0.8218281,
   0.8186371,
   1,
   0.8152619,
   1,
   0.8038304,
   0.7948599,
   0.8116839,
   1};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3006[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3006[50] = {
   1,
   1,
   1.129975,
   1,
   1,
   1.134301,
   1,
   1,
   1,
   1.13545,
   1,
   1.141663,
   1.143009,
   1,
   1,
   1.148794,
   1,
   1.125103,
   1.134301,
   1.126986,
   1.123299,
   1.116781,
   1,
   1,
   1,
   1.082512,
   1.081714,
   1.081714,
   1,
   1.102984,
   1,
   1.122426,
   1,
   1.143009,
   1.1648,
   1,
   1.171366,
   1,
   1.190238,
   1.171366,
   1.200407,
   1,
   1,
   1.196844,
   1,
   1.200407,
   1,
   1,
   1,
   1.196844};
   grae = new TGraphAsymmErrors(50,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3006,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3006);
   grae->SetName("pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006 = new TH1F("Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006","Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model",100,4997.2,5702.8);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetMinimum(-2.855312);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetMaximum(3.503125);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3006);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c7a965b20__8 = new TH1D("frame_7f8c7a965b20__8","",100,5050,5650);
   frame_7f8c7a965b20__8->SetMinimum(-3.5);
   frame_7f8c7a965b20__8->SetMaximum(3.5);
   frame_7f8c7a965b20__8->SetDirectory(0);
   frame_7f8c7a965b20__8->SetStats(0);
   frame_7f8c7a965b20__8->SetMarkerStyle(20);
   frame_7f8c7a965b20__8->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a965b20__8->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__8->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a965b20__8->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__8->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a965b20__8->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a965b20__8->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a965b20__8->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__8->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a965b20__8->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a965b20__8->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a965b20__8->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a965b20__8->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a965b20__8->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a965b20__8->Draw("AXISSAME");
   TLine *line = new TLine(5050,0,5650,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c3->cd();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig2b.C <==
void tplot()
{
//=========Macro generated from canvas: c2/c2
//=========  (Sat Jun 18 08:02:14 2016) by ROOT version6.06/02
   TCanvas *c2 = new TCanvas("c2", "c2",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-1.376543,-1.823322,10.59877,3.322442);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetLogy();
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7a11acb0__1 = new TH1D("frame_7f8c7a11acb0__1","",48,0.3,10);
   frame_7f8c7a11acb0__1->SetBinContent(1,1161.859);
   frame_7f8c7a11acb0__1->SetMinimum(0.1);
   frame_7f8c7a11acb0__1->SetMaximum(1161.859);
   frame_7f8c7a11acb0__1->SetEntries(2);
   frame_7f8c7a11acb0__1->SetDirectory(0);
   frame_7f8c7a11acb0__1->SetStats(0);
   frame_7f8c7a11acb0__1->SetMarkerStyle(20);
   frame_7f8c7a11acb0__1->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7a11acb0__1->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a11acb0__1->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7a11acb0__1->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__1->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__1->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7a11acb0__1->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__1->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7a11acb0__1->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__1->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__1->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a11acb0__1->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a11acb0__1->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a11acb0__1->Draw("FUNC");
   
   Double_t h_finaldata_fx3001[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3001[48] = {
   839,
   520,
   312,
   223,
   188,
   147,
   127,
   93,
   75,
   73,
   60,
   48,
   44,
   41,
   23,
   35,
   31,
   15,
   26,
   16,
   12,
   9,
   10,
   4,
   4,
   5,
   2,
   4,
   6,
   1,
   4,
   1,
   1,
   1,
   0,
   1,
   0,
   2,
   1,
   1,
   0,
   0,
   5,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_felx3001[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3001[48] = {
   28.46981,
   22.30899,
   17.1706,
   14.44155,
   13.22042,
   11.63466,
   10.78051,
   9.626284,
   8.640903,
   8.524388,
   7.724317,
   6.903979,
   6.60794,
   6.376898,
   4.760717,
   5.887675,
   5.537565,
   3.82938,
   5.066015,
   3.957801,
   3.415266,
   2.943461,
   3.108694,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   1.914339,
   2.379931,
   0.8272462,
   1.914339,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   2.159691,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_fehx3001[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3001[48] = {
   29.46981,
   23.30899,
   18.1706,
   15.44155,
   14.22042,
   12.63466,
   11.78051,
   10.67824,
   9.698771,
   9.583044,
   8.789023,
   7.97633,
   7.68351,
   7.455185,
   5.865235,
   6.97241,
   6.627601,
   4.958738,
   6.164324,
   5.083066,
   4.559819,
   4.110204,
   4.26695,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   3.162753,
   3.583642,
   2.299527,
   3.162753,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   3.382473,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,h_finaldata_fx3001,h_finaldata_fy3001,h_finaldata_felx3001,h_finaldata_fehx3001,h_finaldata_fely3001,h_finaldata_fehy3001);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3001 = new TH1F("Graph_h_finaldata3001","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3001->SetMinimum(0.9553168);
   Graph_h_finaldata3001->SetMaximum(955.3168);
   Graph_h_finaldata3001->SetDirectory(0);
   Graph_h_finaldata3001->SetStats(0);
   Graph_h_finaldata3001->SetMarkerStyle(20);
   Graph_h_finaldata3001->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3001->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3001->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3001->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3001->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3001->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3001);
   
   grae->Draw("p0");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx1[72] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy1[72] = {
   0,
   1106.532,
   1106.532,
   970.1218,
   905.4658,
   844.2814,
   786.9432,
   733.5963,
   684.231,
   638.7358,
   596.9347,
   558.6133,
   523.5377,
   491.4668,
   462.1614,
   435.3893,
   388.5734,
   349.4133,
   316.5331,
   288.7796,
   265.2011,
   245.0422,
   227.6458,
   199.2022,
   176.8795,
   158.751,
   130.5544,
   109.0428,
   91.76158,
   77.51061,
   65.71955,
   55.79832,
   47.42519,
   40.34646,
   34.35496,
   29.27871,
   24.94416,
   21.26934,
   18.15099,
   15.50241,
   13.25076,
   11.33481,
   9.703577,
   8.312976,
   7.126478,
   6.113271,
   5.247336,
   4.506681,
   3.868683,
   3.32273,
   2.855217,
   2.454609,
   2.111112,
   1.816409,
   1.564702,
   1.348336,
   1.162257,
   1.002149,
   0.8643256,
   0.745637,
   0.6429735,
   0.5545543,
   0.4783781,
   0.4127298,
   0.3561388,
   0.3073432,
   0.2652594,
   0.2289568,
   0.1976354,
   0.1976354,
   0.1976354,
   0};
   TGraph *graph = new TGraph(72,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx1,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy1);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetMinimum(1.217186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetMaximum(1217.186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]1);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx2[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy2[74] = {
   0,
   1002.179,
   1002.179,
   931.7737,
   863.425,
   798.236,
   736.845,
   679.5692,
   626.5075,
   577.612,
   532.74,
   491.6893,
   454.2244,
   420.0932,
   389.0397,
   360.8118,
   335.1666,
   311.8739,
   290.7178,
   254.0294,
   223.6827,
   198.4931,
   177.4851,
   159.8779,
   145.0092,
   121.512,
   103.9494,
   90.36623,
   70.57184,
   56.54443,
   45.87994,
   37.45233,
   30.71329,
   25.22449,
   20.73475,
   17.05488,
   14.03582,
   11.55751,
   9.510886,
   7.831481,
   6.452836,
   5.320577,
   4.390208,
   3.625313,
   2.996265,
   2.478438,
   2.051881,
   1.700258,
   1.410188,
   1.17071,
   0.9718296,
   0.8075297,
   0.6716789,
   0.5592496,
   0.4661175,
   0.3888969,
   0.3250724,
   0.2720061,
   0.2278403,
   0.1910445,
   0.1603572,
   0.1347376,
   0.1132534,
   0.09529071,
   0.08025634,
   0.06765972,
   0.05709451,
   0.0482239,
   0.04076842,
   0.03449595,
   0.02921347,
   0.02921347,
   0.02921347,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx2,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy2);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetMinimum(1.102397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetMaximum(1102.397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]2);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx3[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy3[74] = {
   0,
   1002.179,
   1002.179,
   931.7737,
   863.425,
   798.236,
   736.845,
   679.5692,
   626.5075,
   577.612,
   532.74,
   491.6893,
   454.2244,
   420.0932,
   389.0397,
   360.8118,
   335.1666,
   311.8739,
   290.7178,
   254.0294,
   223.6827,
   198.4931,
   177.4851,
   159.8779,
   145.0092,
   121.512,
   103.9494,
   90.36623,
   70.57184,
   56.54443,
   45.87994,
   37.45233,
   30.71329,
   25.22449,
   20.73475,
   17.05488,
   14.03582,
   11.55751,
   9.510886,
   7.831481,
   6.452836,
   5.320577,
   4.390208,
   3.625313,
   2.996265,
   2.478438,
   2.051881,
   1.700258,
   1.410188,
   1.17071,
   0.9718296,
   0.8075297,
   0.6716789,
   0.5592496,
   0.4661175,
   0.3888969,
   0.3250724,
   0.2720061,
   0.2278403,
   0.1910445,
   0.1603572,
   0.1347376,
   0.1132534,
   0.09529071,
   0.08025634,
   0.06765972,
   0.05709451,
   0.0482239,
   0.04076842,
   0.03449595,
   0.02921347,
   0.02921347,
   0.02921347,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx3,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy3);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetMinimum(1.102397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetMaximum(1102.397);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]3);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx4[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy4[74] = {
   0,
   994.7349,
   994.7349,
   924.2254,
   855.8074,
   790.5775,
   729.1687,
   671.8945,
   618.8503,
   569.9855,
   525.1551,
   484.1552,
   446.7488,
   412.6824,
   381.699,
   353.5455,
   327.9784,
   304.7667,
   283.694,
   247.1778,
   217.008,
   191.9977,
   171.1698,
   153.7416,
   139.0505,
   115.9014,
   98.67453,
   85.41256,
   66.21351,
   52.71824,
   42.52576,
   34.51491,
   28.13847,
   22.9688,
   18.75955,
   15.32593,
   12.52291,
   10.234,
   8.354722,
   6.821721,
   5.571113,
   4.550795,
   3.718269,
   3.038877,
   2.4845,
   2.031903,
   1.662319,
   1.360447,
   1.113816,
   0.9122594,
   0.7467123,
   0.611473,
   0.5009541,
   0.4106033,
   0.3367117,
   0.2762561,
   0.2269576,
   0.1865556,
   0.1534294,
   0.1262558,
   0.1039541,
   0.08564156,
   0.07055133,
   0.058155,
   0.04796602,
   0.0395866,
   0.03269138,
   0.02701411,
   0.02233685,
   0.01848112,
   0.01530064,
   0.01530064,
   0.01530064,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx4,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy4);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetMinimum(1.094208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetMaximum(1094.208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]4);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx5[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3252604,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy5[74] = {
   0,
   994.7349,
   994.7349,
   924.2254,
   855.8074,
   790.5775,
   729.1687,
   671.8945,
   618.8503,
   569.9855,
   525.1551,
   484.1552,
   446.7488,
   412.6824,
   381.699,
   353.5455,
   327.9784,
   304.7667,
   283.694,
   247.1778,
   217.008,
   191.9977,
   171.1698,
   153.7416,
   139.0505,
   115.9014,
   98.67453,
   85.41256,
   66.21351,
   52.71824,
   42.52576,
   34.51491,
   28.13847,
   22.9688,
   18.75955,
   15.32593,
   12.52291,
   10.234,
   8.354722,
   6.821721,
   5.571113,
   4.550795,
   3.718269,
   3.038877,
   2.4845,
   2.031903,
   1.662319,
   1.360447,
   1.113816,
   0.9122594,
   0.7467123,
   0.611473,
   0.5009541,
   0.4106033,
   0.3367117,
   0.2762561,
   0.2269576,
   0.1865556,
   0.1534294,
   0.1262558,
   0.1039541,
   0.08564156,
   0.07055133,
   0.058155,
   0.04796602,
   0.0395866,
   0.03269138,
   0.02701411,
   0.02233685,
   0.01848112,
   0.01530064,
   0.01530064,
   0.01530064,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx5,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy5);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetMinimum(1.094208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetMaximum(1094.208);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]5);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx6[72] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy6[72] = {
   0,
   1106.532,
   1106.532,
   970.1218,
   905.4658,
   844.2814,
   786.9432,
   733.5963,
   684.231,
   638.7358,
   596.9347,
   558.6133,
   523.5377,
   491.4668,
   462.1614,
   435.3893,
   388.5734,
   349.4133,
   316.5331,
   288.7796,
   265.2011,
   245.0422,
   227.6458,
   199.2022,
   176.8795,
   158.751,
   130.5544,
   109.0428,
   91.76158,
   77.51061,
   65.71955,
   55.79832,
   47.42519,
   40.34646,
   34.35496,
   29.27871,
   24.94416,
   21.26934,
   18.15099,
   15.50241,
   13.25076,
   11.33481,
   9.703577,
   8.312976,
   7.126478,
   6.113271,
   5.247336,
   4.506681,
   3.868683,
   3.32273,
   2.855217,
   2.454609,
   2.111112,
   1.816409,
   1.564702,
   1.348336,
   1.162257,
   1.002149,
   0.8643256,
   0.745637,
   0.6429735,
   0.5545543,
   0.4783781,
   0.4127298,
   0.3561388,
   0.3073432,
   0.2652594,
   0.2289568,
   0.1976354,
   0.1976354,
   0.1976354,
   0};
   graph = new TGraph(72,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx6,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy6);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetMinimum(1.217186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetMaximum(1217.186);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]6);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3002[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3002[48] = {
   839,
   520,
   312,
   223,
   188,
   147,
   127,
   93,
   75,
   73,
   60,
   48,
   44,
   41,
   23,
   35,
   31,
   15,
   26,
   16,
   12,
   9,
   10,
   4,
   4,
   5,
   2,
   4,
   6,
   1,
   4,
   1,
   1,
   1,
   0,
   1,
   0,
   2,
   1,
   1,
   0,
   0,
   5,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_felx3002[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3002[48] = {
   28.46981,
   22.30899,
   17.1706,
   14.44155,
   13.22042,
   11.63466,
   10.78051,
   9.626284,
   8.640903,
   8.524388,
   7.724317,
   6.903979,
   6.60794,
   6.376898,
   4.760717,
   5.887675,
   5.537565,
   3.82938,
   5.066015,
   3.957801,
   3.415266,
   2.943461,
   3.108694,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   1.914339,
   2.379931,
   0.8272462,
   1.914339,
   0.8272462,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0,
   2.159691,
   0,
   0,
   0,
   0,
   0};
   Double_t h_finaldata_fehx3002[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3002[48] = {
   29.46981,
   23.30899,
   18.1706,
   15.44155,
   14.22042,
   12.63466,
   11.78051,
   10.67824,
   9.698771,
   9.583044,
   8.789023,
   7.97633,
   7.68351,
   7.455185,
   5.865235,
   6.97241,
   6.627601,
   4.958738,
   6.164324,
   5.083066,
   4.559819,
   4.110204,
   4.26695,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   3.162753,
   3.583642,
   2.299527,
   3.162753,
   2.299527,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   3.382473,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(48,h_finaldata_fx3002,h_finaldata_fy3002,h_finaldata_felx3002,h_finaldata_fehx3002,h_finaldata_fely3002,h_finaldata_fehy3002);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3002 = new TH1F("Graph_h_finaldata3002","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3002->SetMinimum(0.9553168);
   Graph_h_finaldata3002->SetMaximum(955.3168);
   Graph_h_finaldata3002->SetDirectory(0);
   Graph_h_finaldata3002->SetStats(0);
   Graph_h_finaldata3002->SetMarkerStyle(20);
   Graph_h_finaldata3002->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3002->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3002->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3002->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3002->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3002->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3002);
   
   grae->Draw("p0");
   
   TH1D *frame_7f8c7a11acb0__2 = new TH1D("frame_7f8c7a11acb0__2","",48,0.3,10);
   frame_7f8c7a11acb0__2->SetBinContent(1,1161.859);
   frame_7f8c7a11acb0__2->SetMinimum(0.1);
   frame_7f8c7a11acb0__2->SetMaximum(1161.859);
   frame_7f8c7a11acb0__2->SetEntries(2);
   frame_7f8c7a11acb0__2->SetDirectory(0);
   frame_7f8c7a11acb0__2->SetStats(0);
   frame_7f8c7a11acb0__2->SetMarkerStyle(20);
   frame_7f8c7a11acb0__2->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7a11acb0__2->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a11acb0__2->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7a11acb0__2->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__2->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__2->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7a11acb0__2->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__2->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7a11acb0__2->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a11acb0__2->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a11acb0__2->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a11acb0__2->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a11acb0__2->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a11acb0__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2011}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c2->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-1.376543,-5.013827,10.59877,4.447593);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7a966180__3 = new TH1D("frame_7f8c7a966180__3","",48,0.3,10);
   frame_7f8c7a966180__3->SetBinContent(1,3.974522);
   frame_7f8c7a966180__3->SetMinimum(-3.5);
   frame_7f8c7a966180__3->SetMaximum(3.974522);
   frame_7f8c7a966180__3->SetEntries(1);
   frame_7f8c7a966180__3->SetDirectory(0);
   frame_7f8c7a966180__3->SetStats(0);
   frame_7f8c7a966180__3->SetMarkerStyle(20);
   frame_7f8c7a966180__3->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a966180__3->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a966180__3->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a966180__3->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__3->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a966180__3->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a966180__3->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a966180__3->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a966180__3->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a966180__3->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7a966180__3->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7a966180__3->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a966180__3->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a966180__3->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a966180__3->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__3->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a966180__3->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a966180__3->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3003[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3003[48] = {
   -0.1792126,
   1.278998,
   -0.2494724,
   -0.3008614,
   0.8411619,
   0.20175,
   0.6680009,
   -0.6932022,
   -0.9935379,
   0.1624655,
   -0.08635007,
   -0.4528086,
   0.01727833,
   0.5722668,
   -1.503237,
   1.339844,
   1.425401,
   -0.9498721,
   1.810752,
   0.4101802,
   -0.06420965,
   -0.3696145,
   0.319016,
   -1.176104,
   -0.8283525,
   -0.201126,
   -1.09066,
   -0.05934126,
   1.010237,
   -0.9084364,
   0.7026377,
   -0.5578802,
   -0.4191126,
   -0.3003032,
   -1.268883,
   -0.1110214,
   -0.9427884,
   0.8257864,
   0.2357444,
   0.369533,
   -0.5216284,
   -0.4499326,
   2.108841,
   -0.3349097,
   -0.2890046,
   -0.2494186,
   -0.2152745,
   -0.1858183};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3003[48] = {
   0.966067,
   1,
   0.944966,
   0.9352397,
   1,
   1,
   1,
   0.9014857,
   0.8909276,
   1,
   0.8788596,
   0.8655584,
   1,
   1,
   0.8116839,
   1,
   1,
   0.7722489,
   1,
   1,
   0.7489916,
   0.716135,
   1,
   0.6052762,
   0.6052762,
   0.6384948,
   0.4897207,
   0.6052762,
   1,
   0.3597463,
   1,
   0.3597463,
   0.3597463,
   0.3597463,
   0,
   0.3597463,
   0,
   1,
   1,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3003[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3003[48] = {
   1,
   1.044825,
   1,
   1,
   1.075641,
   1.08595,
   1.09276,
   1,
   1,
   1.124191,
   1,
   1,
   1.162769,
   1.169093,
   1,
   1.184238,
   1.196844,
   1,
   1.216799,
   1.284316,
   1,
   1,
   1.372586,
   1,
   1,
   1,
   1,
   1,
   1.505775,
   1,
   1.652138,
   1,
   1,
   1,
   1,
   1,
   1,
   2.04198,
   2.779737,
   2.779737,
   1,
   1,
   1.566184,
   1,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(48,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3003,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3003);
   grae->SetName("pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__scaledtime and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003 = new TH1F("Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003","Pull of Histogram of finaldata_plot__scaledtime and Projection of model",100,0,10.84875);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetMinimum(-2.913915);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetMaximum(4.274019);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3003);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c7a966180__4 = new TH1D("frame_7f8c7a966180__4","",48,0.3,10);
   frame_7f8c7a966180__4->SetBinContent(1,3.974522);
   frame_7f8c7a966180__4->SetMinimum(-3.5);
   frame_7f8c7a966180__4->SetMaximum(3.974522);
   frame_7f8c7a966180__4->SetEntries(1);
   frame_7f8c7a966180__4->SetDirectory(0);
   frame_7f8c7a966180__4->SetStats(0);
   frame_7f8c7a966180__4->SetMarkerStyle(20);
   frame_7f8c7a966180__4->GetXaxis()->SetNdivisions(505);
   frame_7f8c7a966180__4->GetXaxis()->SetLabelFont(132);
   frame_7f8c7a966180__4->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7a966180__4->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__4->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7a966180__4->GetXaxis()->SetTitleFont(132);
   frame_7f8c7a966180__4->GetYaxis()->SetTitle("Pull");
   frame_7f8c7a966180__4->GetYaxis()->SetNdivisions(105);
   frame_7f8c7a966180__4->GetYaxis()->SetLabelFont(132);
   frame_7f8c7a966180__4->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7a966180__4->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7a966180__4->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7a966180__4->GetYaxis()->SetTitleFont(132);
   frame_7f8c7a966180__4->GetZaxis()->SetLabelFont(132);
   frame_7f8c7a966180__4->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7a966180__4->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7a966180__4->GetZaxis()->SetTitleFont(42);
   frame_7f8c7a966180__4->Draw("AXISSAME");
   TLine *line = new TLine(0.3,0,10,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c2->cd();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig2c.C <==
void mplot()
{
//=========Macro generated from canvas: c3/c3
//=========  (Sat Jun 18 08:05:05 2016) by ROOT version6.06/02
   TCanvas *c3 = new TCanvas("c3", "c3",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(0,0,1,1);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(4946.296,-73.27402,5687.037,384.6886);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7d7a5a90__13 = new TH1D("frame_7f8c7d7a5a90__13","",100,5050,5650);
   frame_7f8c7d7a5a90__13->SetBinContent(1,361.7905);
   frame_7f8c7d7a5a90__13->SetMaximum(361.7905);
   frame_7f8c7d7a5a90__13->SetEntries(1);
   frame_7f8c7d7a5a90__13->SetDirectory(0);
   frame_7f8c7d7a5a90__13->SetStats(0);
   frame_7f8c7d7a5a90__13->SetMarkerStyle(20);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c7d7a5a90__13->GetXaxis()->SetNdivisions(505);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__13->GetXaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c7d7a5a90__13->GetYaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7d7a5a90__13->GetYaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7d7a5a90__13->GetZaxis()->SetTitleFont(42);
   frame_7f8c7d7a5a90__13->Draw("FUNC");
   
   Double_t h_finaldata_fx3010[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3010[50] = {
   140,
   128,
   118,
   137,
   136,
   136,
   125,
   105,
   117,
   97,
   98,
   100,
   106,
   92,
   91,
   91,
   96,
   111,
   111,
   109,
   143,
   145,
   197,
   236,
   251,
   309,
   326,
   318,
   270,
   230,
   167,
   138,
   124,
   119,
   77,
   73,
   58,
   87,
   66,
   58,
   69,
   63,
   54,
   70,
   63,
   61,
   43,
   53,
   40,
   49};
   Double_t h_finaldata_felx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3010[50] = {
   11.34272,
   10.82475,
   10.37428,
   11.21537,
   11.17262,
   11.17262,
   10.69151,
   9.759142,
   10.3282,
   9.831854,
   9.882579,
   9.983255,
   9.807764,
   9.574201,
   9.521834,
   9.521834,
   9.780867,
   10.04751,
   10.04751,
   9.952272,
   11.46871,
   11.55197,
   13.54457,
   14.87043,
   15.35087,
   17.08551,
   17.56239,
   17.33956,
   15.93928,
   14.67399,
   12.43252,
   11.25798,
   10.64675,
   10.42016,
   8.755868,
   8.524388,
   7.593751,
   9.30942,
   8.103403,
   7.593751,
   8.286444,
   7.916129,
   7.32564,
   8.346566,
   7.916129,
   7.788779,
   6.531834,
   7.257065,
   6.298,
   6.976026};
   Double_t h_finaldata_fehx3010[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3010[50] = {
   12.34272,
   11.82475,
   11.37428,
   12.21537,
   12.17262,
   12.17262,
   11.69151,
   10.75914,
   11.3282,
   10.88273,
   10.93319,
   11.03336,
   10.80776,
   10.62644,
   10.57436,
   10.57436,
   10.83201,
   11.04751,
   11.04751,
   10.95227,
   12.46871,
   12.55197,
   14.54457,
   15.87043,
   16.35087,
   18.08551,
   18.56239,
   18.33956,
   16.93928,
   15.67399,
   13.43252,
   12.25798,
   11.64675,
   11.42016,
   9.812979,
   9.583044,
   8.659564,
   10.36314,
   9.165094,
   8.659564,
   9.346779,
   8.979274,
   8.39385,
   9.406468,
   8.979274,
   8.852952,
   7.608278,
   8.325916,
   7.377261,
   8.047634};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_finaldata_fx3010,h_finaldata_fy3010,h_finaldata_felx3010,h_finaldata_fehx3010,h_finaldata_fely3010,h_finaldata_fehy3010);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3010 = new TH1F("Graph_h_finaldata3010","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3010->SetMinimum(2.615961);
   Graph_h_finaldata3010->SetMaximum(375.6484);
   Graph_h_finaldata3010->SetDirectory(0);
   Graph_h_finaldata3010->SetStats(0);
   Graph_h_finaldata3010->SetMarkerStyle(20);
   Graph_h_finaldata3010->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3010->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3010->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3010->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3010->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3010->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3010->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3010->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3010->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3010->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3010->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3010->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3010);
   
   grae->Draw("p");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx18[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy18[106] = {
   0,
   156.296,
   156.296,
   153.5494,
   150.6187,
   147.5213,
   144.2774,
   140.91,
   137.4442,
   133.9072,
   130.3279,
   126.7362,
   123.1627,
   119.638,
   116.1923,
   112.8543,
   109.6513,
   106.6079,
   103.7462,
   101.0849,
   98.63929,
   96.42141,
   94.43988,
   92.70053,
   91.20702,
   89.9617,
   88.96668,
   88.22502,
   87.74169,
   87.52425,
   87.58255,
   87.92705,
   88.56495,
   89.49349,
   90.69052,
   92.1032,
   93.63779,
   95.15541,
   96.47929,
   97.41738,
   97.79818,
   97.51025,
   96.53096,
   94.93232,
   92.86112,
   90.50197,
   88.03785,
   85.62041,
   83.3557,
   81.30365,
   79.48625,
   77.89889,
   76.52119,
   75.32542,
   74.28218,
   73.36374,
   72.54566,
   71.80729,
   71.13173,
   70.5054,
   69.91756,
   69.35975,
   68.82539,
   68.30938,
   67.80772,
   67.31735,
   66.83588,
   66.36143,
   65.89256,
   65.42813,
   64.96726,
   64.50925,
   64.05353,
   63.59968,
   63.14734,
   62.69623,
   62.24614,
   61.79688,
   61.3483,
   60.90029,
   60.45276,
   60.00561,
   59.5588,
   59.11226,
   58.66596,
   58.21985,
   57.77391,
   57.32812,
   56.88244,
   56.43686,
   55.99138,
   55.54597,
   55.10063,
   54.65534,
   54.2101,
   53.7649,
   53.31974,
   52.87462,
   52.42952,
   51.98444,
   51.53939,
   51.09435,
   50.64934,
   50.64934,
   50.64934,
   0};
   TGraph *graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx18,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy18);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetMaximum(171.9256);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]18);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx19[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy19[106] = {
   0,
   156.296,
   156.296,
   153.5494,
   150.6187,
   147.5213,
   144.2774,
   140.91,
   137.4442,
   133.9072,
   130.3279,
   126.7362,
   123.1627,
   119.638,
   116.1923,
   112.8543,
   109.6513,
   106.6079,
   103.7462,
   101.0849,
   98.63929,
   96.42141,
   94.43988,
   92.70053,
   91.20702,
   89.9617,
   88.96668,
   88.22502,
   87.74169,
   87.52425,
   87.58255,
   87.92705,
   88.56495,
   89.49349,
   90.69052,
   92.1032,
   93.63779,
   95.15541,
   96.47929,
   97.41738,
   97.79818,
   97.51025,
   96.53096,
   94.93232,
   92.86112,
   90.50197,
   88.03785,
   85.62041,
   83.3557,
   81.30365,
   79.48625,
   77.89889,
   76.52119,
   75.32542,
   74.28218,
   73.36374,
   72.54566,
   71.80729,
   71.13173,
   70.5054,
   69.91756,
   69.35975,
   68.82539,
   68.30938,
   67.80772,
   67.31735,
   66.83588,
   66.36143,
   65.89256,
   65.42813,
   64.96726,
   64.50925,
   64.05353,
   63.59968,
   63.14734,
   62.69623,
   62.24614,
   61.79688,
   61.3483,
   60.90029,
   60.45276,
   60.00561,
   59.5588,
   59.11226,
   58.66596,
   58.21985,
   57.77391,
   57.32812,
   56.88244,
   56.43686,
   55.99138,
   55.54597,
   55.10063,
   54.65534,
   54.2101,
   53.7649,
   53.31974,
   52.87462,
   52.42952,
   51.98444,
   51.53939,
   51.09435,
   50.64934,
   50.64934,
   50.64934,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx19,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy19);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetMaximum(171.9256);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]19);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx20[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy20[106] = {
   0,
   156.277,
   156.277,
   153.5276,
   150.5934,
   147.4919,
   144.2433,
   140.8701,
   137.3974,
   133.8522,
   130.263,
   126.6592,
   123.0711,
   119.5286,
   116.0609,
   112.6961,
   109.4599,
   106.3753,
   103.4622,
   100.7367,
   98.21053,
   95.89106,
   93.78109,
   91.87891,
   90.17852,
   88.67003,
   87.34025,
   86.17328,
   85.15139,
   84.25574,
   83.46726,
   82.76738,
   82.1387,
   81.5655,
   81.03413,
   80.53317,
   80.05346,
   79.58795,
   79.1315,
   78.68049,
   78.23259,
   77.78633,
   77.34087,
   76.89577,
   76.45082,
   76.00592,
   75.56104,
   75.11616,
   74.67129,
   74.22641,
   73.78153,
   73.33666,
   72.89178,
   72.4469,
   72.00203,
   71.55715,
   71.11227,
   70.66739,
   70.22252,
   69.77764,
   69.33276,
   68.88789,
   68.44301,
   67.99813,
   67.55326,
   67.10838,
   66.6635,
   66.21863,
   65.77375,
   65.32887,
   64.884,
   64.43912,
   63.99424,
   63.54937,
   63.10449,
   62.65961,
   62.21473,
   61.76986,
   61.32498,
   60.8801,
   60.43523,
   59.99035,
   59.54547,
   59.1006,
   58.65572,
   58.21084,
   57.76597,
   57.32109,
   56.87621,
   56.43134,
   55.98646,
   55.54158,
   55.09671,
   54.65183,
   54.20695,
   53.76207,
   53.3172,
   52.87232,
   52.42744,
   51.98257,
   51.53769,
   51.09281,
   50.64794,
   50.64794,
   50.64794,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx20,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy20);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetMaximum(171.9047);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]20);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx21[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy21[106] = {
   0,
   156.277,
   156.277,
   153.5276,
   150.5934,
   147.4919,
   144.2433,
   140.8701,
   137.3974,
   133.8522,
   130.263,
   126.6592,
   123.0711,
   119.5286,
   116.0609,
   112.6961,
   109.4599,
   106.3753,
   103.4622,
   100.7367,
   98.21053,
   95.89106,
   93.78109,
   91.87891,
   90.17852,
   88.67003,
   87.34025,
   86.17328,
   85.15139,
   84.25574,
   83.46726,
   82.76738,
   82.1387,
   81.5655,
   81.03413,
   80.53317,
   80.05346,
   79.58795,
   79.1315,
   78.68049,
   78.23259,
   77.78633,
   77.34087,
   76.89577,
   76.45082,
   76.00592,
   75.56104,
   75.11616,
   74.67129,
   74.22641,
   73.78153,
   73.33666,
   72.89178,
   72.4469,
   72.00203,
   71.55715,
   71.11227,
   70.66739,
   70.22252,
   69.77764,
   69.33276,
   68.88789,
   68.44301,
   67.99813,
   67.55326,
   67.10838,
   66.6635,
   66.21863,
   65.77375,
   65.32887,
   64.884,
   64.43912,
   63.99424,
   63.54937,
   63.10449,
   62.65961,
   62.21473,
   61.76986,
   61.32498,
   60.8801,
   60.43523,
   59.99035,
   59.54547,
   59.1006,
   58.65572,
   58.21084,
   57.76597,
   57.32109,
   56.87621,
   56.43134,
   55.98646,
   55.54158,
   55.09671,
   54.65183,
   54.20695,
   53.76207,
   53.3172,
   52.87232,
   52.42744,
   51.98257,
   51.53769,
   51.09281,
   50.64794,
   50.64794,
   50.64794,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx21,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy21);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetMaximum(171.9047);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB21->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]21);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx22[123] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5305,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5347,
   5350,
   5353,
   5356,
   5359,
   5362,
   5365,
   5368,
   5371,
   5374,
   5377,
   5380,
   5383,
   5386,
   5389,
   5392,
   5398,
   5404,
   5410,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5431,
   5434,
   5437,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy22[123] = {
   0,
   156.3517,
   156.3517,
   153.6116,
   150.688,
   147.5988,
   144.3643,
   141.0076,
   137.554,
   134.031,
   130.4678,
   126.8946,
   123.3425,
   119.8426,
   116.4256,
   113.1212,
   109.9573,
   106.9598,
   104.152,
   101.5541,
   99.18361,
   97.05477,
   95.17923,
   93.56648,
   92.22471,
   91.16193,
   90.38732,
   89.91277,
   89.75438,
   89.93372,
   90.47837,
   91.42123,
   92.79797,
   94.64208,
   96.97746,
   99.80979,
   103.1197,
   106.8621,
   110.9787,
   115.4248,
   120.2108,
   125.4454,
   131.3664,
   138.3429,
   146.8429,
   151.8224,
   157.3698,
   163.5396,
   170.3766,
   177.913,
   186.1645,
   195.1268,
   204.772,
   225.8611,
   248.6194,
   271.7138,
   282.838,
   293.342,
   302.9582,
   311.4211,
   318.4803,
   323.9134,
   327.5391,
   329.2275,
   328.9088,
   326.577,
   322.2905,
   316.168,
   308.3809,
   299.1426,
   288.6961,
   277.3009,
   252.7084,
   227.3207,
   202.7223,
   191.0818,
   180.0119,
   169.576,
   159.8124,
   150.7387,
   142.3553,
   134.6486,
   127.5947,
   121.1622,
   115.3144,
   105.2138,
   96.96721,
   90.26124,
   84.81374,
   80.38179,
   76.76241,
   73.78949,
   71.32907,
   69.27421,
   67.54016,
   66.06,
   64.78107,
   63.66193,
   62.67001,
   61.77965,
   60.97063,
   60.22698,
   59.53602,
   58.88771,
   58.27402,
   57.68855,
   57.12617,
   56.58273,
   56.0549,
   55.53998,
   55.03575,
   54.54043,
   54.05255,
   53.5709,
   53.09449,
   52.62249,
   52.15422,
   51.68912,
   51.22671,
   50.76659,
   50.76659,
   50.76659,
   0};
   graph = new TGraph(123,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx22,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy22);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22","Projection of model",123,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetMaximum(362.1503);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]22);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3011[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3011[50] = {
   140,
   128,
   118,
   137,
   136,
   136,
   125,
   105,
   117,
   97,
   98,
   100,
   106,
   92,
   91,
   91,
   96,
   111,
   111,
   109,
   143,
   145,
   197,
   236,
   251,
   309,
   326,
   318,
   270,
   230,
   167,
   138,
   124,
   119,
   77,
   73,
   58,
   87,
   66,
   58,
   69,
   63,
   54,
   70,
   63,
   61,
   43,
   53,
   40,
   49};
   Double_t h_finaldata_felx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3011[50] = {
   11.34272,
   10.82475,
   10.37428,
   11.21537,
   11.17262,
   11.17262,
   10.69151,
   9.759142,
   10.3282,
   9.831854,
   9.882579,
   9.983255,
   9.807764,
   9.574201,
   9.521834,
   9.521834,
   9.780867,
   10.04751,
   10.04751,
   9.952272,
   11.46871,
   11.55197,
   13.54457,
   14.87043,
   15.35087,
   17.08551,
   17.56239,
   17.33956,
   15.93928,
   14.67399,
   12.43252,
   11.25798,
   10.64675,
   10.42016,
   8.755868,
   8.524388,
   7.593751,
   9.30942,
   8.103403,
   7.593751,
   8.286444,
   7.916129,
   7.32564,
   8.346566,
   7.916129,
   7.788779,
   6.531834,
   7.257065,
   6.298,
   6.976026};
   Double_t h_finaldata_fehx3011[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3011[50] = {
   12.34272,
   11.82475,
   11.37428,
   12.21537,
   12.17262,
   12.17262,
   11.69151,
   10.75914,
   11.3282,
   10.88273,
   10.93319,
   11.03336,
   10.80776,
   10.62644,
   10.57436,
   10.57436,
   10.83201,
   11.04751,
   11.04751,
   10.95227,
   12.46871,
   12.55197,
   14.54457,
   15.87043,
   16.35087,
   18.08551,
   18.56239,
   18.33956,
   16.93928,
   15.67399,
   13.43252,
   12.25798,
   11.64675,
   11.42016,
   9.812979,
   9.583044,
   8.659564,
   10.36314,
   9.165094,
   8.659564,
   9.346779,
   8.979274,
   8.39385,
   9.406468,
   8.979274,
   8.852952,
   7.608278,
   8.325916,
   7.377261,
   8.047634};
   grae = new TGraphAsymmErrors(50,h_finaldata_fx3011,h_finaldata_fy3011,h_finaldata_felx3011,h_finaldata_fehx3011,h_finaldata_fely3011,h_finaldata_fehy3011);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3011 = new TH1F("Graph_h_finaldata3011","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3011->SetMinimum(2.615961);
   Graph_h_finaldata3011->SetMaximum(375.6484);
   Graph_h_finaldata3011->SetDirectory(0);
   Graph_h_finaldata3011->SetStats(0);
   Graph_h_finaldata3011->SetMarkerStyle(20);
   Graph_h_finaldata3011->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3011->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3011->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3011->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3011->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3011->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3011->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3011->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3011->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3011->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3011->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3011->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3011);
   
   grae->Draw("p");
   
   TH1D *frame_7f8c7d7a5a90__14 = new TH1D("frame_7f8c7d7a5a90__14","",100,5050,5650);
   frame_7f8c7d7a5a90__14->SetBinContent(1,361.7905);
   frame_7f8c7d7a5a90__14->SetMaximum(361.7905);
   frame_7f8c7d7a5a90__14->SetEntries(1);
   frame_7f8c7d7a5a90__14->SetDirectory(0);
   frame_7f8c7d7a5a90__14->SetStats(0);
   frame_7f8c7d7a5a90__14->SetMarkerStyle(20);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7f8c7d7a5a90__14->GetXaxis()->SetNdivisions(505);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__14->GetXaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.3]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7f8c7d7a5a90__14->GetYaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7d7a5a90__14->GetYaxis()->SetTitleFont(132);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetLabelFont(132);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7d7a5a90__14->GetZaxis()->SetTitleFont(42);
   frame_7f8c7d7a5a90__14->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2012}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c3->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(4946.296,-4.9213,5687.037,3.961825);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c78b903a0__15 = new TH1D("frame_7f8c78b903a0__15","",100,5050,5650);
   frame_7f8c78b903a0__15->SetBinContent(1,3.517669);
   frame_7f8c78b903a0__15->SetMinimum(-3.5);
   frame_7f8c78b903a0__15->SetMaximum(3.517669);
   frame_7f8c78b903a0__15->SetEntries(1);
   frame_7f8c78b903a0__15->SetDirectory(0);
   frame_7f8c78b903a0__15->SetStats(0);
   frame_7f8c78b903a0__15->SetMarkerStyle(20);
   frame_7f8c78b903a0__15->GetXaxis()->SetNdivisions(505);
   frame_7f8c78b903a0__15->GetXaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__15->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c78b903a0__15->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__15->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c78b903a0__15->GetXaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitle("Pull");
   frame_7f8c78b903a0__15->GetYaxis()->SetNdivisions(105);
   frame_7f8c78b903a0__15->GetYaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__15->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c78b903a0__15->GetYaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__15->GetZaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__15->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__15->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78b903a0__15->GetZaxis()->SetTitleFont(42);
   frame_7f8c78b903a0__15->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3012[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3012[50] = {
   -1.102801,
   -1.657441,
   -2.022773,
   0.2647228,
   0.814974,
   1.446159,
   1.111049,
   -0.1821527,
   1.495506,
   -0.005032755,
   0.4486197,
   0.8852897,
   1.640255,
   0.2158171,
   -0.03983479,
   -0.3444258,
   -0.3517161,
   0.4118293,
   -0.4005267,
   -1.50155,
   0.4060659,
   -0.9854889,
   0.7999899,
   0.6818194,
   -1.266832,
   -0.1338704,
   -0.173875,
   0.1056539,
   -0.4310043,
   0.1825874,
   -0.9686901,
   -0.355303,
   0.815794,
   2.114438,
   -0.7962654,
   -0.3926116,
   -1.539231,
   2.090339,
   0.1504226,
   -0.5392887,
   0.968976,
   0.4375847,
   -0.5091848,
   1.54241,
   0.8773348,
   0.7657487,
   -1.452701,
   -0.01134903,
   -1.647525,
   -0.2766907};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3012[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3012[50] = {
   0.9189806,
   0.9154316,
   0.9120824,
   1,
   1,
   1,
   1,
   0.9070558,
   1,
   0.9034364,
   1,
   1,
   1,
   1,
   0.9004641,
   0.9004641,
   0.9029598,
   1,
   0.9094819,
   0.9086947,
   1,
   0.9203312,
   1,
   1,
   0.9388412,
   0.9447071,
   0.9461276,
   1,
   0.9409656,
   1,
   0.9255538,
   0.9184205,
   1,
   1,
   0.8922743,
   0.8895282,
   0.8769207,
   1,
   1,
   0.8769207,
   1,
   1,
   0.872739,
   1,
   1,
   1,
   0.8585167,
   0.8716237,
   0.8537044,
   0.8668419};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3012[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3012[50] = {
   1,
   1,
   1,
   1.089163,
   1.089505,
   1.089505,
   1.093532,
   1,
   1.096822,
   1,
   1.10631,
   1.105187,
   1.10196,
   1.109904,
   1,
   1,
   1,
   1.099527,
   1,
   1,
   1.087194,
   1,
   1.07383,
   1.067248,
   1,
   1,
   1,
   1.057672,
   1,
   1.068148,
   1,
   1,
   1.093925,
   1.095968,
   1,
   1,
   1,
   1.113189,
   1.131018,
   1,
   1.12796,
   1.134301,
   1,
   1.126986,
   1.134301,
   1.136629,
   1,
   1,
   1,
   1};
   grae = new TGraphAsymmErrors(50,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3012,pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3012);
   grae->SetName("pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012 = new TH1F("Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012","Pull of Histogram of finaldata_plot__B_s0_Mass_JpsiConstr and Projection of model",100,4997.2,5702.8);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetMinimum(-3.549382);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetMaximum(3.824932);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3012);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c78b903a0__16 = new TH1D("frame_7f8c78b903a0__16","",100,5050,5650);
   frame_7f8c78b903a0__16->SetBinContent(1,3.517669);
   frame_7f8c78b903a0__16->SetMinimum(-3.5);
   frame_7f8c78b903a0__16->SetMaximum(3.517669);
   frame_7f8c78b903a0__16->SetEntries(1);
   frame_7f8c78b903a0__16->SetDirectory(0);
   frame_7f8c78b903a0__16->SetStats(0);
   frame_7f8c78b903a0__16->SetMarkerStyle(20);
   frame_7f8c78b903a0__16->GetXaxis()->SetNdivisions(505);
   frame_7f8c78b903a0__16->GetXaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__16->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c78b903a0__16->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__16->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c78b903a0__16->GetXaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitle("Pull");
   frame_7f8c78b903a0__16->GetYaxis()->SetNdivisions(105);
   frame_7f8c78b903a0__16->GetYaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__16->GetYaxis()->SetLabelSize(0.16);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitleSize(0.22);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c78b903a0__16->GetYaxis()->SetTitleFont(132);
   frame_7f8c78b903a0__16->GetZaxis()->SetLabelFont(132);
   frame_7f8c78b903a0__16->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c78b903a0__16->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c78b903a0__16->GetZaxis()->SetTitleFont(42);
   frame_7f8c78b903a0__16->Draw("AXISSAME");
   TLine *line = new TLine(5050,0,5650,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c3->cd();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig2d.C <==
void tplot()
{
//=========Macro generated from canvas: c2/c2
//=========  (Sat Jun 18 08:05:05 2016) by ROOT version6.06/02
   TCanvas *c2 = new TCanvas("c2", "c2",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(0,0,1,1);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "This is pad1",0.05,0.25,0.95,0.97);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-1.376543,-1.882838,10.59877,3.6349);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetLogy();
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.14);
   pad1->SetRightMargin(0.05);
   pad1->SetTopMargin(0.05);
   pad1->SetBottomMargin(0.16);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7e1a9d10__9 = new TH1D("frame_7f8c7e1a9d10__9","",48,0.3,10);
   frame_7f8c7e1a9d10__9->SetBinContent(1,2285.667);
   frame_7f8c7e1a9d10__9->SetMinimum(0.1);
   frame_7f8c7e1a9d10__9->SetMaximum(2285.667);
   frame_7f8c7e1a9d10__9->SetEntries(2);
   frame_7f8c7e1a9d10__9->SetDirectory(0);
   frame_7f8c7e1a9d10__9->SetStats(0);
   frame_7f8c7e1a9d10__9->SetMarkerStyle(20);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7e1a9d10__9->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__9->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7e1a9d10__9->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7e1a9d10__9->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1a9d10__9->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1a9d10__9->Draw("FUNC");
   
   Double_t h_finaldata_fx3007[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3007[48] = {
   1717,
   1011,
   628,
   520,
   404,
   319,
   277,
   208,
   169,
   128,
   133,
   110,
   68,
   67,
   62,
   57,
   46,
   49,
   27,
   33,
   24,
   21,
   20,
   16,
   9,
   18,
   8,
   5,
   7,
   6,
   5,
   3,
   3,
   4,
   2,
   2,
   4,
   2,
   2,
   0,
   1,
   1,
   0,
   2,
   1,
   1,
   0,
   1};
   Double_t h_finaldata_felx3007[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3007[48] = {
   40.93972,
   31.30016,
   24.56492,
   22.30899,
   19.60597,
   17.36757,
   16.15083,
   13.93087,
   12.50961,
   10.82475,
   11.0434,
   10,
   8.225883,
   8.164873,
   7.852713,
   7.527619,
   6.757581,
   6.976026,
   5.163771,
   5.715302,
   4.864612,
   4.545807,
   4.434448,
   3.957801,
   2.943461,
   4.202887,
   2.768386,
   2.159691,
   2.58147,
   2.379931,
   2.159691,
   1.632705,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462};
   Double_t h_finaldata_fehx3007[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3007[48] = {
   41.93972,
   32.30016,
   25.56492,
   23.30899,
   20.60597,
   18.36757,
   17.15083,
   14.93087,
   13.50961,
   11.82475,
   12.0434,
   11,
   9.28666,
   9.226102,
   8.916365,
   8.594007,
   7.831489,
   8.047634,
   6.260244,
   6.802567,
   5.966932,
   5.655182,
   5.546519,
   5.083066,
   4.110204,
   5.321007,
   3.945142,
   3.382473,
   3.770281,
   3.583642,
   3.382473,
   2.918186,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,h_finaldata_fx3007,h_finaldata_fy3007,h_finaldata_felx3007,h_finaldata_fehx3007,h_finaldata_fely3007,h_finaldata_fehy3007);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3007 = new TH1F("Graph_h_finaldata3007","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3007->SetMinimum(1.934834);
   Graph_h_finaldata3007->SetMaximum(1934.834);
   Graph_h_finaldata3007->SetDirectory(0);
   Graph_h_finaldata3007->SetStats(0);
   Graph_h_finaldata3007->SetMarkerStyle(20);
   Graph_h_finaldata3007->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3007->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3007->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3007->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3007->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3007->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3007->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3007->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3007->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3007->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3007->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3007->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3007);
   
   grae->Draw("p0");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx12[73] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy12[73] = {
   0,
   2176.826,
   2176.826,
   1925.184,
   1804.974,
   1690.701,
   1583.148,
   1482.659,
   1389.279,
   1302.852,
   1223.096,
   1149.653,
   1082.12,
   1020.077,
   963.1044,
   910.7905,
   818.588,
   740.5975,
   674.3426,
   617.7386,
   569.0566,
   526.9632,
   490.205,
   429.1304,
   380.298,
   340.0978,
   306.1682,
   276.9493,
   228.779,
   190.4766,
   159.3439,
   133.6926,
   112.4682,
   94.83263,
   80.13249,
   67.84616,
   57.55189,
   48.90294,
   41.62334,
   35.48298,
   30.29276,
   25.89694,
   22.1669,
   18.99463,
   16.29372,
   13.99055,
   12.02369,
   10.34176,
   8.901693,
   7.657587,
   6.591349,
   5.676671,
   4.891324,
   4.216485,
   3.636185,
   3.140823,
   2.713798,
   2.345487,
   2.027662,
   1.753285,
   1.516326,
   1.309977,
   1.131872,
   0.9781016,
   0.8453105,
   0.7306121,
   0.631523,
   0.5465369,
   0.4730105,
   0.4093908,
   0.4093908,
   0.4093908,
   0};
   TGraph *graph = new TGraph(73,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx12,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy12);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetMinimum(2.394509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetMaximum(2394.509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]12);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx13[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy13[74] = {
   0,
   1949.993,
   1949.993,
   1693.359,
   1572.042,
   1457.372,
   1350.006,
   1250.187,
   1157.876,
   1072.851,
   994.7738,
   923.2373,
   857.8008,
   798.0118,
   743.4219,
   693.5969,
   648.1236,
   606.6136,
   534.0637,
   473.3783,
   422.404,
   379.3611,
   342.8481,
   311.6145,
   261.3407,
   222.8909,
   192.5949,
   168.0635,
   147.7291,
   115.8162,
   91.8633,
   73.34024,
   58.76684,
   47.22742,
   38.04768,
   30.72323,
   24.86577,
   20.17201,
   16.40214,
   13.36931,
   10.9243,
   8.948848,
   7.349126,
   6.050615,
   4.993638,
   4.131533,
   3.426605,
   2.848737,
   2.373823,
   1.982531,
   1.657226,
   1.388178,
   1.165118,
   0.9797477,
   0.8253446,
   0.6964497,
   0.5893641,
   0.4994886,
   0.4239099,
   0.3602356,
   0.3064964,
   0.261067,
   0.2223255,
   0.1895148,
   0.1616893,
   0.1380617,
   0.1179749,
   0.1008799,
   0.08641605,
   0.07406872,
   0.06351907,
   0.06351907,
   0.06351907,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx13,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy13);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetMinimum(2.144992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetMaximum(2144.992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]13);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx14[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy14[74] = {
   0,
   1949.993,
   1949.993,
   1693.359,
   1572.042,
   1457.372,
   1350.006,
   1250.187,
   1157.876,
   1072.851,
   994.7738,
   923.2373,
   857.8008,
   798.0118,
   743.4219,
   693.5969,
   648.1236,
   606.6136,
   534.0637,
   473.3783,
   422.404,
   379.3611,
   342.8481,
   311.6145,
   261.3407,
   222.8909,
   192.5949,
   168.0635,
   147.7291,
   115.8162,
   91.8633,
   73.34024,
   58.76684,
   47.22742,
   38.04768,
   30.72323,
   24.86577,
   20.17201,
   16.40214,
   13.36931,
   10.9243,
   8.948848,
   7.349126,
   6.050615,
   4.993638,
   4.131533,
   3.426605,
   2.848737,
   2.373823,
   1.982531,
   1.657226,
   1.388178,
   1.165118,
   0.9797477,
   0.8253446,
   0.6964497,
   0.5893641,
   0.4994886,
   0.4239099,
   0.3602356,
   0.3064964,
   0.261067,
   0.2223255,
   0.1895148,
   0.1616893,
   0.1380617,
   0.1179749,
   0.1008799,
   0.08641605,
   0.07406872,
   0.06351907,
   0.06351907,
   0.06351907,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fx14,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]_fy14);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetMinimum(2.144992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetMaximum(2144.992);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcObd_tmcB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm,bd_tm]14);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx15[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy15[74] = {
   0,
   1933.898,
   1933.898,
   1676.895,
   1555.491,
   1440.784,
   1333.424,
   1233.645,
   1141.403,
   1056.47,
   978.5039,
   907.0956,
   841.801,
   782.1652,
   727.7378,
   678.0831,
   632.7864,
   591.4582,
   519.2831,
   458.9826,
   408.3983,
   365.7468,
   329.6216,
   298.7727,
   249.2525,
   211.5291,
   181.9276,
   158.0568,
   138.3484,
   107.5843,
   84.64969,
   67.02501,
   53.24405,
   42.40015,
   33.83003,
   27.03938,
   21.64901,
   17.36372,
   13.95108,
   11.23039,
   9.058033,
   7.32068,
   5.928849,
   4.811816,
   3.913324,
   3.189517,
   2.605256,
   2.132658,
   1.749573,
   1.438378,
   1.183529,
   0.9758466,
   0.8062295,
   0.6673984,
   0.5535193,
   0.4599081,
   0.3832806,
   0.3199539,
   0.2675148,
   0.2240073,
   0.1878428,
   0.157728,
   0.1324427,
   0.1113418,
   0.09370533,
   0.07894299,
   0.06656926,
   0.05618418,
   0.04751242,
   0.04020902,
   0.03405153,
   0.03405153,
   0.03405153,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx15,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy15);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetMinimum(2.127288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetMaximum(2127.288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]15);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx16[74] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.6789062,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy16[74] = {
   0,
   1933.898,
   1933.898,
   1676.895,
   1555.491,
   1440.784,
   1333.424,
   1233.645,
   1141.403,
   1056.47,
   978.5039,
   907.0956,
   841.801,
   782.1652,
   727.7378,
   678.0831,
   632.7864,
   591.4582,
   519.2831,
   458.9826,
   408.3983,
   365.7468,
   329.6216,
   298.7727,
   249.2525,
   211.5291,
   181.9276,
   158.0568,
   138.3484,
   107.5843,
   84.64969,
   67.02501,
   53.24405,
   42.40015,
   33.83003,
   27.03938,
   21.64901,
   17.36372,
   13.95108,
   11.23039,
   9.058033,
   7.32068,
   5.928849,
   4.811816,
   3.913324,
   3.189517,
   2.605256,
   2.132658,
   1.749573,
   1.438378,
   1.183529,
   0.9758466,
   0.8062295,
   0.6673984,
   0.5535193,
   0.4599081,
   0.3832806,
   0.3199539,
   0.2675148,
   0.2240073,
   0.1878428,
   0.157728,
   0.1324427,
   0.1113418,
   0.09370533,
   0.07894299,
   0.06656926,
   0.05618418,
   0.04751242,
   0.04020902,
   0.03405153,
   0.03405153,
   0.03405153,
   0};
   graph = new TGraph(74,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fx16,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]_fy16);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetMinimum(2.127288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetMaximum(2127.288);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovoscObkg_tmcB16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos,bkg_tm]16);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx17[73] = {
   0.09791667,
   0.09791667,
   0.3,
   0.3505208,
   0.3757812,
   0.4010417,
   0.4263021,
   0.4515625,
   0.4768229,
   0.5020833,
   0.5273438,
   0.5526042,
   0.5778646,
   0.603125,
   0.6283854,
   0.6536458,
   0.7041667,
   0.7546875,
   0.8052083,
   0.8557292,
   0.90625,
   0.9567708,
   1.007292,
   1.108333,
   1.209375,
   1.310417,
   1.411458,
   1.5125,
   1.714583,
   1.916667,
   2.11875,
   2.320833,
   2.522917,
   2.725,
   2.927083,
   3.129167,
   3.33125,
   3.533333,
   3.735417,
   3.9375,
   4.139583,
   4.341667,
   4.54375,
   4.745833,
   4.947917,
   5.15,
   5.352083,
   5.554167,
   5.75625,
   5.958333,
   6.160417,
   6.3625,
   6.564583,
   6.766667,
   6.96875,
   7.170833,
   7.372917,
   7.575,
   7.777083,
   7.979167,
   8.18125,
   8.383333,
   8.585417,
   8.7875,
   8.989583,
   9.191667,
   9.39375,
   9.595833,
   9.797917,
   10,
   10,
   10.20208,
   10.20208};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy17[73] = {
   0,
   2176.826,
   2176.826,
   1925.184,
   1804.974,
   1690.701,
   1583.148,
   1482.659,
   1389.279,
   1302.852,
   1223.096,
   1149.653,
   1082.12,
   1020.077,
   963.1044,
   910.7905,
   818.588,
   740.5975,
   674.3426,
   617.7386,
   569.0566,
   526.9632,
   490.205,
   429.1304,
   380.298,
   340.0978,
   306.1682,
   276.9493,
   228.779,
   190.4766,
   159.3439,
   133.6926,
   112.4682,
   94.83263,
   80.13249,
   67.84616,
   57.55189,
   48.90294,
   41.62334,
   35.48298,
   30.29276,
   25.89694,
   22.1669,
   18.99463,
   16.29372,
   13.99055,
   12.02369,
   10.34176,
   8.901693,
   7.657587,
   6.591349,
   5.676671,
   4.891324,
   4.216485,
   3.636185,
   3.140823,
   2.713798,
   2.345487,
   2.027662,
   1.753285,
   1.516326,
   1.309977,
   1.131872,
   0.9781016,
   0.8453105,
   0.7306121,
   0.631523,
   0.5465369,
   0.4730105,
   0.4093908,
   0.4093908,
   0.4093908,
   0};
   graph = new TGraph(73,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx17,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy17);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17","Projection of model",100,0,11.2125);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetMinimum(2.394509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetMaximum(2394.509);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]17);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3008[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3008[48] = {
   1717,
   1011,
   628,
   520,
   404,
   319,
   277,
   208,
   169,
   128,
   133,
   110,
   68,
   67,
   62,
   57,
   46,
   49,
   27,
   33,
   24,
   21,
   20,
   16,
   9,
   18,
   8,
   5,
   7,
   6,
   5,
   3,
   3,
   4,
   2,
   2,
   4,
   2,
   2,
   0,
   1,
   1,
   0,
   2,
   1,
   1,
   0,
   1};
   Double_t h_finaldata_felx3008[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3008[48] = {
   40.93972,
   31.30016,
   24.56492,
   22.30899,
   19.60597,
   17.36757,
   16.15083,
   13.93087,
   12.50961,
   10.82475,
   11.0434,
   10,
   8.225883,
   8.164873,
   7.852713,
   7.527619,
   6.757581,
   6.976026,
   5.163771,
   5.715302,
   4.864612,
   4.545807,
   4.434448,
   3.957801,
   2.943461,
   4.202887,
   2.768386,
   2.159691,
   2.58147,
   2.379931,
   2.159691,
   1.632705,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462};
   Double_t h_finaldata_fehx3008[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3008[48] = {
   41.93972,
   32.30016,
   25.56492,
   23.30899,
   20.60597,
   18.36757,
   17.15083,
   14.93087,
   13.50961,
   11.82475,
   12.0434,
   11,
   9.28666,
   9.226102,
   8.916365,
   8.594007,
   7.831489,
   8.047634,
   6.260244,
   6.802567,
   5.966932,
   5.655182,
   5.546519,
   5.083066,
   4.110204,
   5.321007,
   3.945142,
   3.382473,
   3.770281,
   3.583642,
   3.382473,
   2.918186,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(48,h_finaldata_fx3008,h_finaldata_fy3008,h_finaldata_felx3008,h_finaldata_fehx3008,h_finaldata_fely3008,h_finaldata_fehy3008);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3008 = new TH1F("Graph_h_finaldata3008","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3008->SetMinimum(1.934834);
   Graph_h_finaldata3008->SetMaximum(1934.834);
   Graph_h_finaldata3008->SetDirectory(0);
   Graph_h_finaldata3008->SetStats(0);
   Graph_h_finaldata3008->SetMarkerStyle(20);
   Graph_h_finaldata3008->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3008->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3008->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3008->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3008->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3008->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3008->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3008->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3008->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3008->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3008->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3008->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3008);
   
   grae->Draw("p0");
   
   TH1D *frame_7f8c7e1a9d10__10 = new TH1D("frame_7f8c7e1a9d10__10","",48,0.3,10);
   frame_7f8c7e1a9d10__10->SetBinContent(1,2285.667);
   frame_7f8c7e1a9d10__10->SetMinimum(0.1);
   frame_7f8c7e1a9d10__10->SetMaximum(2285.667);
   frame_7f8c7e1a9d10__10->SetEntries(2);
   frame_7f8c7e1a9d10__10->SetDirectory(0);
   frame_7f8c7e1a9d10__10->SetStats(0);
   frame_7f8c7e1a9d10__10->SetMarkerStyle(20);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetTitle("t [ps]");
   frame_7f8c7e1a9d10__10->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetLabelOffset(0.015);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__10->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7f8c7e1a9d10__10->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetLabelSize(0.075);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitleSize(0.075);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitleOffset(0.7);
   frame_7f8c7e1a9d10__10->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1a9d10__10->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1a9d10__10->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.82,"#splitline{LHCb}{2012}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.075);
   tex->SetLineWidth(2);
   tex->Draw();
   pad1->Modified();
   c2->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "This is pad2",0.05,0,0.95,0.25);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-1.376543,-4.973858,10.59877,4.237756);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.14);
   pad2->SetRightMargin(0.05);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.16);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c7e1b8ed0__11 = new TH1D("frame_7f8c7e1b8ed0__11","",48,0.3,10);
   frame_7f8c7e1b8ed0__11->SetBinContent(1,3.777176);
   frame_7f8c7e1b8ed0__11->SetMinimum(-3.5);
   frame_7f8c7e1b8ed0__11->SetMaximum(3.777176);
   frame_7f8c7e1b8ed0__11->SetEntries(1);
   frame_7f8c7e1b8ed0__11->SetDirectory(0);
   frame_7f8c7e1b8ed0__11->SetStats(0);
   frame_7f8c7e1b8ed0__11->SetMarkerStyle(20);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7e1b8ed0__11->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitle("Pull");
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetNdivisions(105);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7e1b8ed0__11->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1b8ed0__11->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1b8ed0__11->Draw("FUNC");
   
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3009[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3009[48] = {
   0.6423883,
   -0.2810279,
   -1.812743,
   1.335559,
   1.208918,
   0.7388347,
   1.494404,
   -0.1090229,
   -0.4374841,
   -1.566057,
   0.8982378,
   0.634957,
   -2.097908,
   -0.7575603,
   -0.07839816,
   0.5011661,
   0.1090421,
   1.497535,
   -0.9405173,
   0.8582488,
   -0.005349668,
   0.09222462,
   0.5312557,
   0.2167525,
   -0.9749199,
   1.622046,
   -0.411069,
   -0.9695984,
   -0.03301292,
   -0.03739484,
   -0.0839615,
   -0.5324899,
   -0.3174352,
   0.3194293,
   -0.3515391,
   -0.2007849,
   0.9472855,
   0.08478483,
   0.2826987,
   -1.231103,
   -0.09607393,
   -0.02391216,
   -0.7942559,
   0.9382451,
   0.3855351,
   0.4967929,
   -0.4441023,
   0.6754934};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3009[48] = {
   1,
   0.9690404,
   0.9608839,
   1,
   1,
   1,
   1,
   0.9330247,
   0.9259786,
   0.9154316,
   1,
   1,
   0.8857741,
   0.8849754,
   0.8807078,
   1,
   1,
   1,
   0.8248515,
   1,
   0.8152619,
   1,
   1,
   1,
   0.716135,
   1,
   0.7017203,
   0.6384948,
   0.6846892,
   0.6641098,
   0.6384948,
   0.559493,
   0.559493,
   1,
   0.4897207,
   0.4897207,
   1,
   1,
   1,
   0,
   0.3597463,
   0.3597463,
   0,
   1,
   1,
   1,
   0,
   1};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3009[48] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3009[48] = {
   1.024426,
   1,
   1,
   1.044825,
   1.051005,
   1.057579,
   1.061916,
   1,
   1,
   1,
   1.090552,
   1.1,
   1,
   1,
   1,
   1.141663,
   1.158919,
   1.153613,
   1,
   1.190238,
   1,
   1.244044,
   1.25078,
   1.284316,
   1,
   1.266036,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.652138,
   1,
   1,
   1.652138,
   2.04198,
   2.04198,
   1,
   1,
   1,
   1,
   2.04198,
   2.779737,
   2.779737,
   1,
   2.779737};
   grae = new TGraphAsymmErrors(48,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_felx3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehx3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fely3009,pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fehy3009);
   grae->SetName("pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   grae->SetTitle("Pull of Histogram of finaldata_plot__scaledtime and Projection of model");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009 = new TH1F("Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009","Pull of Histogram of finaldata_plot__scaledtime and Projection of model",100,0,10.84875);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetMinimum(-3.627574);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetMaximum(4.099121);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetDirectory(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetStats(0);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->SetMarkerStyle(20);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetNdivisions(505);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetXaxis()->SetTitleFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetTitleSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetYaxis()->SetTitleFont(42);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetLabelFont(132);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetLabelSize(0.05);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetTitleSize(0.06);
   Graph_pull_h_finaldata_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_pull_h_finaldata_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]3009);
   
   grae->Draw("bx");
   
   TH1D *frame_7f8c7e1b8ed0__12 = new TH1D("frame_7f8c7e1b8ed0__12","",48,0.3,10);
   frame_7f8c7e1b8ed0__12->SetBinContent(1,3.777176);
   frame_7f8c7e1b8ed0__12->SetMinimum(-3.5);
   frame_7f8c7e1b8ed0__12->SetMaximum(3.777176);
   frame_7f8c7e1b8ed0__12->SetEntries(1);
   frame_7f8c7e1b8ed0__12->SetDirectory(0);
   frame_7f8c7e1b8ed0__12->SetStats(0);
   frame_7f8c7e1b8ed0__12->SetMarkerStyle(20);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetNdivisions(505);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetLabelOffset(0.2);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetTitleSize(0.05);
   frame_7f8c7e1b8ed0__12->GetXaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitle("Pull");
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetNdivisions(105);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetLabelSize(0.165);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitleSize(0.23);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitleOffset(0.15);
   frame_7f8c7e1b8ed0__12->GetYaxis()->SetTitleFont(132);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetLabelFont(132);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetLabelSize(0.05);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetTitleSize(0.06);
   frame_7f8c7e1b8ed0__12->GetZaxis()->SetTitleFont(42);
   frame_7f8c7e1b8ed0__12->Draw("AXISSAME");
   TLine *line = new TLine(0.3,0,10,0);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   c2->cd();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig3.C <==
void compres()
{
//=========Macro generated from canvas: c2/c2
//=========  (Sat May 14 09:21:50 2016) by ROOT version6.04/08
   TCanvas *c2 = new TCanvas("c2", "c2",10,66,700,500);
   c2->Range(1.140909,-0.7500001,1.595455,6.75);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetGridx();
   c2->SetLeftMargin(0.35);
   c2->SetFrameBorderMode(0);
   c2->SetFrameBorderMode(0);
   
   TH2F *frame__1 = new TH2F("frame__1","",8,1.3,1.55,10,0,6);
   frame__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame__1->SetLineColor(ci);
   frame__1->GetXaxis()->SetTitle("#tau_{L}  [ps]");
   frame__1->GetXaxis()->SetLabelFont(132);
   frame__1->GetXaxis()->SetLabelSize(0.035);
   frame__1->GetXaxis()->SetTitleSize(0.035);
   frame__1->GetXaxis()->SetTitleFont(132);
   frame__1->GetYaxis()->SetNdivisions(0);
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.035);
   frame__1->GetYaxis()->SetTitleSize(0.035);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.035);
   frame__1->GetZaxis()->SetTitleSize(0.035);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   TBox *box = new TBox(1.414,0,1.426,6);
   box->SetFillColor(92);
   box->SetLineColor(92);
   box->Draw();
   TLine *line = new TLine(1.347936,5,1.410064,5);
   line->Draw();
   TMarker *marker = new TMarker(1.379,5,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.347936,5.1,1.347936,4.9);
   line->Draw();
   line = new TLine(1.410064,5.1,1.410064,4.9);
   line->Draw();
   TLatex *   tex = new TLatex(1.22,5,"B_{s} #rightarrow D^{+}_{s} D^{-}_{s}");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.443265,4,1.514735,4);
   line->Draw();
   marker = new TMarker(1.479,4,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.443265,4.1,1.443265,3.9);
   line->Draw();
   line = new TLine(1.514735,4.1,1.514735,3.9);
   line->Draw();
      tex = new TLatex(1.22,4,"B_{s} #rightarrow J/#psi #eta");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.398362,3,1.426373,3);
   line->Draw();
   marker = new TMarker(1.412368,3,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.398362,3.1,1.398362,2.9);
   line->Draw();
   line = new TLine(1.426373,3.1,1.426373,2.9);
   line->Draw();
      tex = new TLatex(1.22,3,"Avg. (CP-even) 1.42 #pm 0.02");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.414,2,1.426,2);
   line->Draw();
   marker = new TMarker(1.42,2,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.414,2.1,1.414,1.9);
   line->Draw();
   line = new TLine(1.426,2.1,1.426,1.9);
   line->Draw();
      tex = new TLatex(1.22,2,"HFAG 2015 (B_{s} #rightarrow J/#psi #phi )");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.389536,1,1.424464,1);
   line->Draw();
   marker = new TMarker(1.407,1,20);
   marker->SetMarkerStyle(20);
   marker->Draw();
   line = new TLine(1.389536,1.1,1.389536,0.9);
   line->Draw();
   line = new TLine(1.424464,1.1,1.424464,0.9);
   line->Draw();
      tex = new TLatex(1.22,1,"B_{s} #rightarrow K^{+} K^{-}");
   tex->SetTextAlign(22);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH2F *frame__2 = new TH2F("frame__2","",8,1.3,1.55,10,0,6);
   frame__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame__2->SetLineColor(ci);
   frame__2->GetXaxis()->SetTitle("#tau_{L}  [ps]");
   frame__2->GetXaxis()->SetLabelFont(132);
   frame__2->GetXaxis()->SetLabelSize(0.035);
   frame__2->GetXaxis()->SetTitleSize(0.035);
   frame__2->GetXaxis()->SetTitleFont(132);
   frame__2->GetYaxis()->SetNdivisions(0);
   frame__2->GetYaxis()->SetLabelFont(42);
   frame__2->GetYaxis()->SetLabelSize(0.035);
   frame__2->GetYaxis()->SetTitleSize(0.035);
   frame__2->GetYaxis()->SetTitleFont(42);
   frame__2->GetZaxis()->SetLabelFont(42);
   frame__2->GetZaxis()->SetLabelSize(0.035);
   frame__2->GetZaxis()->SetTitleSize(0.035);
   frame__2->GetZaxis()->SetTitleFont(42);
   frame__2->Draw("axissame");
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig4.C <==
void amplot()
{
//=========Macro generated from canvas: c3/c3
//=========  (Fri Jul  8 23:51:24 2016) by ROOT version6.06/02
   TCanvas *c3 = new TCanvas("c3", "c3",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(4946.296,-108.5825,5687.037,570.0582);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameBorderMode(0);
   c3->SetFrameBorderMode(0);
   
   TH1D *frame_7fbc368b0300__3 = new TH1D("frame_7fbc368b0300__3","",100,5050,5650);
   frame_7fbc368b0300__3->SetBinContent(1,536.1262);
   frame_7fbc368b0300__3->SetMaximum(536.1262);
   frame_7fbc368b0300__3->SetEntries(1);
   frame_7fbc368b0300__3->SetDirectory(0);
   frame_7fbc368b0300__3->SetStats(0);
   frame_7fbc368b0300__3->SetMarkerStyle(20);
   frame_7fbc368b0300__3->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7fbc368b0300__3->GetXaxis()->SetNdivisions(505);
   frame_7fbc368b0300__3->GetXaxis()->SetLabelFont(132);
   frame_7fbc368b0300__3->GetXaxis()->SetLabelOffset(0.015);
   frame_7fbc368b0300__3->GetXaxis()->SetLabelSize(0.07);
   frame_7fbc368b0300__3->GetXaxis()->SetTitleSize(0.07);
   frame_7fbc368b0300__3->GetXaxis()->SetTitleFont(132);
   frame_7fbc368b0300__3->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.1]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7fbc368b0300__3->GetYaxis()->SetLabelFont(132);
   frame_7fbc368b0300__3->GetYaxis()->SetLabelSize(0.07);
   frame_7fbc368b0300__3->GetYaxis()->SetTitleSize(0.07);
   frame_7fbc368b0300__3->GetYaxis()->SetTitleOffset(0.85);
   frame_7fbc368b0300__3->GetYaxis()->SetTitleFont(132);
   frame_7fbc368b0300__3->GetZaxis()->SetLabelFont(132);
   frame_7fbc368b0300__3->GetZaxis()->SetLabelSize(0.05);
   frame_7fbc368b0300__3->GetZaxis()->SetTitleSize(0.06);
   frame_7fbc368b0300__3->GetZaxis()->SetTitleFont(42);
   frame_7fbc368b0300__3->Draw("FUNC");
   
   Double_t h_finaldata_fx3003[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3003[50] = {
   201,
   180,
   185,
   192,
   190,
   199,
   174,
   157,
   167,
   159,
   145,
   157,
   162,
   133,
   136,
   143,
   138,
   183,
   174,
   179,
   217,
   227,
   289,
   341,
   383,
   468,
   488,
   480,
   381,
   334,
   235,
   213,
   168,
   175,
   120,
   103,
   98,
   115,
   99,
   98,
   99,
   89,
   79,
   101,
   87,
   91,
   64,
   72,
   63,
   80};
   Double_t h_finaldata_felx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3003[50] = {
   13.68626,
   12.92572,
   13.11066,
   13.36542,
   13.29311,
   13.61559,
   12.70038,
   12.03994,
   12.43252,
   12.11943,
   11.55197,
   12.03994,
   12.23774,
   11.0434,
   11.17262,
   11.46871,
   11.25798,
   13.03699,
   12.70038,
   12.88843,
   14.2394,
   14.57481,
   16.50735,
   17.97295,
   19.07677,
   21.13909,
   21.59638,
   21.41461,
   19.02562,
   17.78251,
   14.83786,
   14.10308,
   12.47112,
   12.7382,
   10.46586,
   9.661201,
   9.882579,
   10.23546,
   9.933044,
   9.882579,
   9.933044,
   9.416226,
   8.869343,
   9.562306,
   9.30942,
   9.521834,
   7.979042,
   8.465529,
   7.916129,
   8.925539};
   Double_t h_finaldata_fehx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3003[50] = {
   14.68626,
   13.92572,
   14.11066,
   14.36542,
   14.29311,
   14.61559,
   13.70038,
   13.03994,
   13.43252,
   13.11943,
   12.55197,
   13.03994,
   13.23774,
   12.0434,
   12.17262,
   12.46871,
   12.25798,
   14.03699,
   13.70038,
   13.88843,
   15.2394,
   15.57481,
   17.50735,
   18.97295,
   20.07677,
   22.13909,
   22.59638,
   22.41461,
   20.02562,
   18.78251,
   15.83786,
   15.10308,
   13.47112,
   13.7382,
   11.46586,
   10.6612,
   10.93319,
   11.23546,
   10.9834,
   10.93319,
   10.9834,
   10.46934,
   9.925725,
   10.56231,
   10.36314,
   10.57436,
   9.041691,
   9.524592,
   8.979274,
   9.981567};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_finaldata_fx3003,h_finaldata_fy3003,h_finaldata_felx3003,h_finaldata_fehx3003,h_finaldata_fely3003,h_finaldata_fehy3003);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3003 = new TH1F("Graph_h_finaldata3003","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3003->SetMinimum(9.53262);
   Graph_h_finaldata3003->SetMaximum(556.1476);
   Graph_h_finaldata3003->SetDirectory(0);
   Graph_h_finaldata3003->SetStats(0);
   Graph_h_finaldata3003->SetMarkerStyle(20);
   Graph_h_finaldata3003->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3003->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3003->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3003->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3003->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3003->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3003->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3003->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3003);
   
   grae->Draw("p");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx6[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy6[106] = {
   0,
   222.8721,
   222.8721,
   219.3004,
   215.5014,
   211.4966,
   207.3111,
   202.9733,
   198.5142,
   193.9676,
   189.3692,
   184.7562,
   180.1664,
   175.6379,
   171.2081,
   166.9131,
   162.7867,
   158.8601,
   155.161,
   151.7135,
   148.5378,
   145.6499,
   143.0625,
   140.7851,
   138.8252,
   137.1896,
   135.8854,
   134.9219,
   134.3119,
   134.0714,
   134.2196,
   134.7751,
   135.7491,
   137.1352,
   138.8942,
   140.9384,
   143.1176,
   145.2165,
   146.9703,
   148.1024,
   148.3783,
   147.6619,
   145.9499,
   143.3731,
   140.1604,
   136.5839,
   132.9031,
   129.3263,
   125.9943,
   122.9825,
   120.3144,
   117.9776,
   115.9396,
   114.1592,
   112.5935,
   111.203,
   109.9529,
   108.8142,
   107.7631,
   106.7808,
   105.8521,
   104.9653,
   104.1112,
   103.2827,
   102.4742,
   101.6815,
   100.9013,
   100.1309,
   99.36826,
   98.61188,
   97.86048,
   97.11308,
   96.36891,
   95.62736,
   94.88794,
   94.15025,
   93.41399,
   92.6789,
   91.94478,
   91.21146,
   90.47881,
   89.74671,
   89.01508,
   88.28384,
   87.55293,
   86.8223,
   86.09191,
   85.36172,
   84.6317,
   83.90182,
   83.17207,
   82.44243,
   81.71288,
   80.98341,
   80.25402,
   79.52468,
   78.79539,
   78.06615,
   77.33696,
   76.60779,
   75.87866,
   75.14955,
   74.42047,
   74.42047,
   74.42047,
   0};
   TGraph *graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx6,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy6);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->SetMaximum(245.1593);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]6);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx7[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy7[106] = {
   0,
   222.8721,
   222.8721,
   219.3004,
   215.5014,
   211.4966,
   207.3111,
   202.9733,
   198.5142,
   193.9676,
   189.3692,
   184.7562,
   180.1664,
   175.6379,
   171.2081,
   166.9131,
   162.7867,
   158.8601,
   155.161,
   151.7135,
   148.5378,
   145.6499,
   143.0625,
   140.7851,
   138.8252,
   137.1896,
   135.8854,
   134.9219,
   134.3119,
   134.0714,
   134.2196,
   134.7751,
   135.7491,
   137.1352,
   138.8942,
   140.9384,
   143.1176,
   145.2165,
   146.9703,
   148.1024,
   148.3783,
   147.6619,
   145.9499,
   143.3731,
   140.1604,
   136.5839,
   132.9031,
   129.3263,
   125.9943,
   122.9825,
   120.3144,
   117.9776,
   115.9396,
   114.1592,
   112.5935,
   111.203,
   109.9529,
   108.8142,
   107.7631,
   106.7808,
   105.8521,
   104.9653,
   104.1112,
   103.2827,
   102.4742,
   101.6815,
   100.9013,
   100.1309,
   99.36826,
   98.61188,
   97.86048,
   97.11308,
   96.36891,
   95.62736,
   94.88794,
   94.15025,
   93.41399,
   92.6789,
   91.94478,
   91.21146,
   90.47881,
   89.74671,
   89.01508,
   88.28384,
   87.55293,
   86.8223,
   86.09191,
   85.36172,
   84.6317,
   83.90182,
   83.17207,
   82.44243,
   81.71288,
   80.98341,
   80.25402,
   79.52468,
   78.79539,
   78.06615,
   77.33696,
   76.60779,
   75.87866,
   75.14955,
   74.42047,
   74.42047,
   74.42047,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx7,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy7);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->SetMaximum(245.1593);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]7);
   
   graph->Draw("l");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx8[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy8[106] = {
   0,
   222.8434,
   222.8434,
   219.2674,
   215.4631,
   211.4521,
   207.2593,
   202.9127,
   198.4432,
   193.884,
   189.2704,
   184.6389,
   180.0267,
   175.4708,
   171.0075,
   166.6712,
   162.4937,
   158.5037,
   154.7255,
   151.179,
   147.8788,
   144.8339,
   142.0479,
   139.5186,
   137.2386,
   135.1957,
   133.3736,
   131.7526,
   130.3108,
   129.025,
   127.8717,
   126.8277,
   125.8718,
   124.9844,
   124.1486,
   123.3505,
   122.5785,
   121.8242,
   121.081,
   120.3445,
   119.6119,
   118.8813,
   118.1517,
   117.4226,
   116.6936,
   115.9647,
   115.2358,
   114.5069,
   113.778,
   113.0491,
   112.3203,
   111.5914,
   110.8625,
   110.1336,
   109.4047,
   108.6759,
   107.947,
   107.2181,
   106.4892,
   105.7603,
   105.0315,
   104.3026,
   103.5737,
   102.8448,
   102.1159,
   101.3871,
   100.6582,
   99.92929,
   99.20041,
   98.47153,
   97.74265,
   97.01377,
   96.28489,
   95.55601,
   94.82712,
   94.09824,
   93.36936,
   92.64048,
   91.9116,
   91.18272,
   90.45384,
   89.72496,
   88.99608,
   88.2672,
   87.53831,
   86.80943,
   86.08055,
   85.35167,
   84.62279,
   83.89391,
   83.16503,
   82.43615,
   81.70727,
   80.97839,
   80.24951,
   79.52062,
   78.79174,
   78.06286,
   77.33398,
   76.6051,
   75.87622,
   75.14734,
   74.41846,
   74.41846,
   74.41846,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx8,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy8);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->SetMaximum(245.1278);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]8);
   
   graph->Draw("fl");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx9[106] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy9[106] = {
   0,
   222.8434,
   222.8434,
   219.2674,
   215.4631,
   211.4521,
   207.2593,
   202.9127,
   198.4432,
   193.884,
   189.2704,
   184.6389,
   180.0267,
   175.4708,
   171.0075,
   166.6712,
   162.4937,
   158.5037,
   154.7255,
   151.179,
   147.8788,
   144.8339,
   142.0479,
   139.5186,
   137.2386,
   135.1957,
   133.3736,
   131.7526,
   130.3108,
   129.025,
   127.8717,
   126.8277,
   125.8718,
   124.9844,
   124.1486,
   123.3505,
   122.5785,
   121.8242,
   121.081,
   120.3445,
   119.6119,
   118.8813,
   118.1517,
   117.4226,
   116.6936,
   115.9647,
   115.2358,
   114.5069,
   113.778,
   113.0491,
   112.3203,
   111.5914,
   110.8625,
   110.1336,
   109.4047,
   108.6759,
   107.947,
   107.2181,
   106.4892,
   105.7603,
   105.0315,
   104.3026,
   103.5737,
   102.8448,
   102.1159,
   101.3871,
   100.6582,
   99.92929,
   99.20041,
   98.47153,
   97.74265,
   97.01377,
   96.28489,
   95.55601,
   94.82712,
   94.09824,
   93.36936,
   92.64048,
   91.9116,
   91.18272,
   90.45384,
   89.72496,
   88.99608,
   88.2672,
   87.53831,
   86.80943,
   86.08055,
   85.35167,
   84.62279,
   83.89391,
   83.16503,
   82.43615,
   81.70727,
   80.97839,
   80.24951,
   79.52062,
   78.79174,
   78.06286,
   77.33398,
   76.6051,
   75.87622,
   75.14734,
   74.41846,
   74.41846,
   74.41846,
   0};
   graph = new TGraph(106,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx9,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy9);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9","Projection of model",106,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->SetMaximum(245.1278);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]9);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3004[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3004[50] = {
   201,
   180,
   185,
   192,
   190,
   199,
   174,
   157,
   167,
   159,
   145,
   157,
   162,
   133,
   136,
   143,
   138,
   183,
   174,
   179,
   217,
   227,
   289,
   341,
   383,
   468,
   488,
   480,
   381,
   334,
   235,
   213,
   168,
   175,
   120,
   103,
   98,
   115,
   99,
   98,
   99,
   89,
   79,
   101,
   87,
   91,
   64,
   72,
   63,
   80};
   Double_t h_finaldata_felx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3004[50] = {
   13.68626,
   12.92572,
   13.11066,
   13.36542,
   13.29311,
   13.61559,
   12.70038,
   12.03994,
   12.43252,
   12.11943,
   11.55197,
   12.03994,
   12.23774,
   11.0434,
   11.17262,
   11.46871,
   11.25798,
   13.03699,
   12.70038,
   12.88843,
   14.2394,
   14.57481,
   16.50735,
   17.97295,
   19.07677,
   21.13909,
   21.59638,
   21.41461,
   19.02562,
   17.78251,
   14.83786,
   14.10308,
   12.47112,
   12.7382,
   10.46586,
   9.661201,
   9.882579,
   10.23546,
   9.933044,
   9.882579,
   9.933044,
   9.416226,
   8.869343,
   9.562306,
   9.30942,
   9.521834,
   7.979042,
   8.465529,
   7.916129,
   8.925539};
   Double_t h_finaldata_fehx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3004[50] = {
   14.68626,
   13.92572,
   14.11066,
   14.36542,
   14.29311,
   14.61559,
   13.70038,
   13.03994,
   13.43252,
   13.11943,
   12.55197,
   13.03994,
   13.23774,
   12.0434,
   12.17262,
   12.46871,
   12.25798,
   14.03699,
   13.70038,
   13.88843,
   15.2394,
   15.57481,
   17.50735,
   18.97295,
   20.07677,
   22.13909,
   22.59638,
   22.41461,
   20.02562,
   18.78251,
   15.83786,
   15.10308,
   13.47112,
   13.7382,
   11.46586,
   10.6612,
   10.93319,
   11.23546,
   10.9834,
   10.93319,
   10.9834,
   10.46934,
   9.925725,
   10.56231,
   10.36314,
   10.57436,
   9.041691,
   9.524592,
   8.979274,
   9.981567};
   grae = new TGraphAsymmErrors(50,h_finaldata_fx3004,h_finaldata_fy3004,h_finaldata_felx3004,h_finaldata_fehx3004,h_finaldata_fely3004,h_finaldata_fehy3004);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3004 = new TH1F("Graph_h_finaldata3004","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3004->SetMinimum(9.53262);
   Graph_h_finaldata3004->SetMaximum(556.1476);
   Graph_h_finaldata3004->SetDirectory(0);
   Graph_h_finaldata3004->SetStats(0);
   Graph_h_finaldata3004->SetMarkerStyle(20);
   Graph_h_finaldata3004->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3004->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3004->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3004->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3004->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3004->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3004->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3004);
   
   grae->Draw("p");
   
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx10[123] = {
   5044,
   5044,
   5050,
   5056,
   5062,
   5068,
   5074,
   5080,
   5086,
   5092,
   5098,
   5104,
   5110,
   5116,
   5122,
   5128,
   5134,
   5140,
   5146,
   5152,
   5158,
   5164,
   5170,
   5176,
   5182,
   5188,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5305,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5347,
   5350,
   5353,
   5356,
   5359,
   5362,
   5365,
   5368,
   5371,
   5374,
   5377,
   5380,
   5383,
   5386,
   5389,
   5392,
   5398,
   5404,
   5410,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5431,
   5434,
   5437,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5650,
   5656,
   5656};
   Double_t model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy10[123] = {
   0,
   222.9558,
   222.9558,
   219.3937,
   215.6056,
   211.6131,
   207.4418,
   203.1201,
   198.6794,
   194.154,
   189.5799,
   184.9949,
   180.4375,
   175.9466,
   171.5604,
   167.3163,
   163.2493,
   159.3923,
   155.7751,
   152.4242,
   149.3627,
   146.6105,
   144.1846,
   142.1004,
   140.3723,
   139.0156,
   138.0486,
   137.4941,
   137.382,
   137.7501,
   138.645,
   140.1197,
   142.2299,
   145.025,
   148.5372,
   152.7692,
   157.6856,
   163.2165,
   169.279,
   175.8232,
   182.8933,
   190.6881,
   199.5983,
   210.1983,
   223.1894,
   230.8111,
   239.2985,
   248.7249,
   259.1478,
   270.6037,
   283.1027,
   296.6234,
   311.1076,
   342.5228,
   375.9948,
   409.4164,
   425.2685,
   440.0441,
   453.3537,
   464.819,
   474.0917,
   480.8728,
   484.9295,
   486.1096,
   484.3507,
   479.6839,
   472.2319,
   462.2004,
   449.8657,
   435.5577,
   419.6414,
   402.4982,
   366.032,
   328.9191,
   293.3321,
   276.5943,
   260.7298,
   245.8162,
   231.8974,
   218.9885,
   207.0817,
   196.1511,
   186.1573,
   177.051,
   168.777,
   154.4901,
   142.8217,
   133.3216,
   125.5882,
   119.2781,
   114.1054,
   109.837,
   106.2851,
   103.3003,
   100.764,
   98.58279,
   96.68309,
   95.00705,
   93.50916,
   92.1536,
   90.91208,
   89.76227,
   88.68645,
   87.67054,
   86.70331,
   85.77579,
   84.88077,
   84.01244,
   83.16612,
   82.338,
   81.52499,
   80.72456,
   79.93465,
   79.15354,
   78.37985,
   77.61241,
   76.85025,
   76.09259,
   75.33873,
   74.58814,
   74.58814,
   74.58814,
   0};
   graph = new TGraph(123,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx10,model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy10);
   graph->SetName("model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10 = new TH1F("Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10","Projection of model",123,4982.8,5717.2);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->SetMinimum(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->SetMaximum(534.7206);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->SetDirectory(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->SetStats(0);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->SetMarkerStyle(20);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBscaledtimecB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[scaledtime]_Norm[B_s0_Mass_JpsiConstr,scaledtime]10);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3005[50] = {
   5056,
   5068,
   5080,
   5092,
   5104,
   5116,
   5128,
   5140,
   5152,
   5164,
   5176,
   5188,
   5200,
   5212,
   5224,
   5236,
   5248,
   5260,
   5272,
   5284,
   5296,
   5308,
   5320,
   5332,
   5344,
   5356,
   5368,
   5380,
   5392,
   5404,
   5416,
   5428,
   5440,
   5452,
   5464,
   5476,
   5488,
   5500,
   5512,
   5524,
   5536,
   5548,
   5560,
   5572,
   5584,
   5596,
   5608,
   5620,
   5632,
   5644};
   Double_t h_finaldata_fy3005[50] = {
   201,
   180,
   185,
   192,
   190,
   199,
   174,
   157,
   167,
   159,
   145,
   157,
   162,
   133,
   136,
   143,
   138,
   183,
   174,
   179,
   217,
   227,
   289,
   341,
   383,
   468,
   488,
   480,
   381,
   334,
   235,
   213,
   168,
   175,
   120,
   103,
   98,
   115,
   99,
   98,
   99,
   89,
   79,
   101,
   87,
   91,
   64,
   72,
   63,
   80};
   Double_t h_finaldata_felx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fely3005[50] = {
   13.68626,
   12.92572,
   13.11066,
   13.36542,
   13.29311,
   13.61559,
   12.70038,
   12.03994,
   12.43252,
   12.11943,
   11.55197,
   12.03994,
   12.23774,
   11.0434,
   11.17262,
   11.46871,
   11.25798,
   13.03699,
   12.70038,
   12.88843,
   14.2394,
   14.57481,
   16.50735,
   17.97295,
   19.07677,
   21.13909,
   21.59638,
   21.41461,
   19.02562,
   17.78251,
   14.83786,
   14.10308,
   12.47112,
   12.7382,
   10.46586,
   9.661201,
   9.882579,
   10.23546,
   9.933044,
   9.882579,
   9.933044,
   9.416226,
   8.869343,
   9.562306,
   9.30942,
   9.521834,
   7.979042,
   8.465529,
   7.916129,
   8.925539};
   Double_t h_finaldata_fehx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_finaldata_fehy3005[50] = {
   14.68626,
   13.92572,
   14.11066,
   14.36542,
   14.29311,
   14.61559,
   13.70038,
   13.03994,
   13.43252,
   13.11943,
   12.55197,
   13.03994,
   13.23774,
   12.0434,
   12.17262,
   12.46871,
   12.25798,
   14.03699,
   13.70038,
   13.88843,
   15.2394,
   15.57481,
   17.50735,
   18.97295,
   20.07677,
   22.13909,
   22.59638,
   22.41461,
   20.02562,
   18.78251,
   15.83786,
   15.10308,
   13.47112,
   13.7382,
   11.46586,
   10.6612,
   10.93319,
   11.23546,
   10.9834,
   10.93319,
   10.9834,
   10.46934,
   9.925725,
   10.56231,
   10.36314,
   10.57436,
   9.041691,
   9.524592,
   8.979274,
   9.981567};
   grae = new TGraphAsymmErrors(50,h_finaldata_fx3005,h_finaldata_fy3005,h_finaldata_felx3005,h_finaldata_fehx3005,h_finaldata_fely3005,h_finaldata_fehy3005);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__B_s0_Mass_JpsiConstr");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3005 = new TH1F("Graph_h_finaldata3005","Histogram of finaldata_plot__B_s0_Mass_JpsiConstr",100,4990,5710);
   Graph_h_finaldata3005->SetMinimum(9.53262);
   Graph_h_finaldata3005->SetMaximum(556.1476);
   Graph_h_finaldata3005->SetDirectory(0);
   Graph_h_finaldata3005->SetStats(0);
   Graph_h_finaldata3005->SetMarkerStyle(20);
   Graph_h_finaldata3005->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3005->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3005->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3005->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3005->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3005->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3005->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3005);
   
   grae->Draw("p");
   
   TH1D *frame_7fbc368b0300__4 = new TH1D("frame_7fbc368b0300__4","",100,5050,5650);
   frame_7fbc368b0300__4->SetBinContent(1,536.1262);
   frame_7fbc368b0300__4->SetMaximum(536.1262);
   frame_7fbc368b0300__4->SetEntries(1);
   frame_7fbc368b0300__4->SetDirectory(0);
   frame_7fbc368b0300__4->SetStats(0);
   frame_7fbc368b0300__4->SetMarkerStyle(20);
   frame_7fbc368b0300__4->GetXaxis()->SetTitle("M(J/#psi #eta) [MeV/#font[12]{c}^{#kern[0.5]{2}}]");
   frame_7fbc368b0300__4->GetXaxis()->SetNdivisions(505);
   frame_7fbc368b0300__4->GetXaxis()->SetLabelFont(132);
   frame_7fbc368b0300__4->GetXaxis()->SetLabelOffset(0.015);
   frame_7fbc368b0300__4->GetXaxis()->SetLabelSize(0.07);
   frame_7fbc368b0300__4->GetXaxis()->SetTitleSize(0.07);
   frame_7fbc368b0300__4->GetXaxis()->SetTitleFont(132);
   frame_7fbc368b0300__4->GetYaxis()->SetTitle("Candidates/ (12 MeV/#kern[0.1]{#font[12]{c}}^{#kern[0.5]{2}})");
   frame_7fbc368b0300__4->GetYaxis()->SetLabelFont(132);
   frame_7fbc368b0300__4->GetYaxis()->SetLabelSize(0.07);
   frame_7fbc368b0300__4->GetYaxis()->SetTitleSize(0.07);
   frame_7fbc368b0300__4->GetYaxis()->SetTitleOffset(0.85);
   frame_7fbc368b0300__4->GetYaxis()->SetTitleFont(132);
   frame_7fbc368b0300__4->GetZaxis()->SetLabelFont(132);
   frame_7fbc368b0300__4->GetZaxis()->SetLabelSize(0.05);
   frame_7fbc368b0300__4->GetZaxis()->SetTitleSize(0.06);
   frame_7fbc368b0300__4->GetZaxis()->SetTitleFont(42);
   frame_7fbc368b0300__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/LHCb-PAPER-2016-017-figures/figs/fig5.C <==
void atplot()
{
//=========Macro generated from canvas: c2/c2
//=========  (Sat Jun 18 07:56:37 2016) by ROOT version6.06/02
   TCanvas *c2 = new TCanvas("c2", "c2",10,66,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(-1.376543,-0.4320855,10.59877,3.746433);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetLogy();
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameBorderMode(0);
   c2->SetFrameBorderMode(0);
   
   TH1D *frame_7fd0f5e90a00__1 = new TH1D("frame_7fd0f5e90a00__1","",16,0.3,10);
   frame_7fd0f5e90a00__1->SetBinContent(1,3447.525);
   frame_7fd0f5e90a00__1->SetMaximum(3447.525);
   frame_7fd0f5e90a00__1->SetEntries(3);
   frame_7fd0f5e90a00__1->SetDirectory(0);
   frame_7fd0f5e90a00__1->SetStats(0);
   frame_7fd0f5e90a00__1->SetMarkerStyle(20);
   frame_7fd0f5e90a00__1->GetXaxis()->SetTitle("t [ps]");
   frame_7fd0f5e90a00__1->GetXaxis()->SetNdivisions(505);
   frame_7fd0f5e90a00__1->GetXaxis()->SetLabelFont(132);
   frame_7fd0f5e90a00__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7fd0f5e90a00__1->GetXaxis()->SetLabelSize(0.07);
   frame_7fd0f5e90a00__1->GetXaxis()->SetTitleSize(0.07);
   frame_7fd0f5e90a00__1->GetXaxis()->SetTitleFont(132);
   frame_7fd0f5e90a00__1->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7fd0f5e90a00__1->GetYaxis()->SetLabelFont(132);
   frame_7fd0f5e90a00__1->GetYaxis()->SetLabelSize(0.07);
   frame_7fd0f5e90a00__1->GetYaxis()->SetTitleSize(0.07);
   frame_7fd0f5e90a00__1->GetYaxis()->SetTitleOffset(0.7);
   frame_7fd0f5e90a00__1->GetYaxis()->SetTitleFont(132);
   frame_7fd0f5e90a00__1->GetZaxis()->SetLabelFont(132);
   frame_7fd0f5e90a00__1->GetZaxis()->SetLabelSize(0.05);
   frame_7fd0f5e90a00__1->GetZaxis()->SetTitleSize(0.06);
   frame_7fd0f5e90a00__1->GetZaxis()->SetTitleFont(42);
   frame_7fd0f5e90a00__1->Draw("FUNC");
   
   Double_t h_finaldata_fx3001[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3001[48] = {
   2556,
   1531,
   940,
   743,
   592,
   466,
   404,
   301,
   244,
   201,
   193,
   158,
   112,
   108,
   85,
   92,
   77,
   64,
   53,
   49,
   36,
   30,
   30,
   20,
   13,
   23,
   10,
   9,
   13,
   7,
   9,
   4,
   4,
   5,
   2,
   3,
   4,
   4,
   3,
   1,
   1,
   1,
   5,
   2,
   1,
   1,
   0,
   1};
   Double_t h_finaldata_felx3001[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3001[48] = {
   50.05937,
   38.63119,
   30.1635,
   26.76261,
   23.83619,
   21.09282,
   19.60597,
   16.85655,
   15.1285,
   13.68626,
   13.40144,
   12.07975,
   10.09481,
   9.904326,
   9.201374,
   9.574201,
   8.755868,
   7.979042,
   7.257065,
   6.976026,
   5.971996,
   5.446522,
   5.446522,
   4.434448,
   3.558662,
   4.760717,
   3.108694,
   2.943461,
   3.558662,
   2.58147,
   2.943461,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   1.632705,
   1.914339,
   1.914339,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   2.159691,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462};
   Double_t h_finaldata_fehx3001[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3001[48] = {
   51.05937,
   39.63119,
   31.1635,
   27.76261,
   24.83619,
   22.09282,
   20.60597,
   17.85655,
   16.1285,
   14.68626,
   14.40144,
   13.07975,
   11.09481,
   10.90433,
   10.25573,
   10.62644,
   9.812979,
   9.041691,
   8.325916,
   8.047634,
   7.055545,
   6.538046,
   6.538046,
   5.546519,
   4.697573,
   5.865235,
   4.26695,
   4.110204,
   4.697573,
   3.770281,
   4.110204,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   2.918186,
   3.162753,
   3.162753,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   3.382473,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(48,h_finaldata_fx3001,h_finaldata_fy3001,h_finaldata_felx3001,h_finaldata_fehx3001,h_finaldata_fely3001,h_finaldata_fehy3001);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3001 = new TH1F("Graph_h_finaldata3001","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3001->SetMinimum(2.867765);
   Graph_h_finaldata3001->SetMaximum(2867.765);
   Graph_h_finaldata3001->SetDirectory(0);
   Graph_h_finaldata3001->SetStats(0);
   Graph_h_finaldata3001->SetMarkerStyle(20);
   Graph_h_finaldata3001->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3001->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3001->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3001->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3001->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3001->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3001);
   
   grae->Draw("p");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx1[49] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3378906,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.8683594,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   2.11875,
   2.421875,
   2.725,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy1[49] = {
   0,
   2952.171,
   2952.171,
   2653.405,
   2370.277,
   2237.186,
   2110.434,
   1990.249,
   1876.694,
   1769.711,
   1669.157,
   1574.823,
   1486.463,
   1326.543,
   1187.052,
   1065.621,
   959.9975,
   868.1086,
   788.0932,
   718.3054,
   657.3056,
   603.8449,
   556.8464,
   478.7724,
   417.0629,
   367.4471,
   326.8404,
   264.3773,
   218.301,
   182.5843,
   153.9184,
   110.7925,
   80.49498,
   58.78238,
   31.72948,
   17.37711,
   9.675913,
   5.478478,
   3.153236,
   1.836795,
   1.085346,
   0.6517497,
   0.3958044,
   0.2419456,
   0.1491038,
   0.09273258,
   0.09273258,
   0.09273258,
   0};
   TGraph *graph = new TGraph(49,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx1,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy1);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(38);
   graph->SetFillStyle(3365);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1","Projection of model",100,-1.3975,11.6975);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->SetMinimum(3.247388);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->SetMaximum(3247.388);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]1);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx2[49] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3378906,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.8683594,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   2.11875,
   2.421875,
   2.725,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy2[49] = {
   0,
   2952.171,
   2952.171,
   2653.405,
   2370.277,
   2237.186,
   2110.434,
   1990.249,
   1876.694,
   1769.711,
   1669.157,
   1574.823,
   1486.463,
   1326.543,
   1187.052,
   1065.621,
   959.9975,
   868.1086,
   788.0932,
   718.3054,
   657.3056,
   603.8449,
   556.8464,
   478.7724,
   417.0629,
   367.4471,
   326.8404,
   264.3773,
   218.301,
   182.5843,
   153.9184,
   110.7925,
   80.49498,
   58.78238,
   31.72948,
   17.37711,
   9.675913,
   5.478478,
   3.153236,
   1.836795,
   1.085346,
   0.6517497,
   0.3958044,
   0.2419456,
   0.1491038,
   0.09273258,
   0.09273258,
   0.09273258,
   0};
   graph = new TGraph(49,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fx2,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]_fy2);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(38);
   graph->SetLineStyle(1001);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2","Projection of model",100,-1.3975,11.6975);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->SetMinimum(3.247388);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->SetMaximum(3247.388);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cObd_tm_2012cONovos_2011cObkg_tm_2011cObd_tm_2011cB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,bd_tm_2012,Novos_2011,bkg_tm_2011,bd_tm_2011]2);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx3[49] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3378906,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.8683594,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   2.11875,
   2.421875,
   2.725,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy3[49] = {
   0,
   2928.632,
   2928.632,
   2629.419,
   2346.068,
   2212.93,
   2086.167,
   1966.003,
   1852.495,
   1745.583,
   1645.119,
   1550.895,
   1462.659,
   1303.026,
   1163.864,
   1042.794,
   937.5531,
   846.0643,
   766.461,
   697.0936,
   636.5192,
   583.4866,
   536.9167,
   459.6915,
   398.8176,
   350.0179,
   310.2037,
   249.2458,
   204.5619,
   170.1244,
   142.6284,
   101.5399,
   72.92122,
   52.58952,
   27.59768,
   14.62912,
   7.850678,
   4.267566,
   2.350632,
   1.307181,
   0.736163,
   0.4209437,
   0.2433693,
   0.1416713,
   0.08319829,
   0.04935219,
   0.04935219,
   0.04935219,
   0};
   graph = new TGraph(49,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx3,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy3);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3","Projection of model",100,-1.3975,11.6975);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->SetMinimum(3.221495);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->SetMaximum(3221.495);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]3);
   
   graph->Draw("fl");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx4[49] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3378906,
   0.3757812,
   0.3947266,
   0.4136719,
   0.4326172,
   0.4515625,
   0.4705078,
   0.4894531,
   0.5083984,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.8683594,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   2.11875,
   2.421875,
   2.725,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy4[49] = {
   0,
   2928.632,
   2928.632,
   2629.419,
   2346.068,
   2212.93,
   2086.167,
   1966.003,
   1852.495,
   1745.583,
   1645.119,
   1550.895,
   1462.659,
   1303.026,
   1163.864,
   1042.794,
   937.5531,
   846.0643,
   766.461,
   697.0936,
   636.5192,
   583.4866,
   536.9167,
   459.6915,
   398.8176,
   350.0179,
   310.2037,
   249.2458,
   204.5619,
   170.1244,
   142.6284,
   101.5399,
   72.92122,
   52.58952,
   27.59768,
   14.62912,
   7.850678,
   4.267566,
   2.350632,
   1.307181,
   0.736163,
   0.4209437,
   0.2433693,
   0.1416713,
   0.08319829,
   0.04935219,
   0.04935219,
   0.04935219,
   0};
   graph = new TGraph(49,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fx4,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]_fy4);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4","Projection of model",100,-1.3975,11.6975);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->SetMinimum(3.221495);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->SetMaximum(3221.495);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB_CompoBNovos_2012cObkg_tm_2012cONovos_2011cObkg_tm_2011cB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_Comp[Novos_2012,bkg_tm_2012,Novos_2011,bkg_tm_2011]4);
   
   graph->Draw("l");
   
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx5[45] = {
   -0.30625,
   -0.30625,
   0.3,
   0.3378906,
   0.3757812,
   0.4136719,
   0.4515625,
   0.4894531,
   0.5273438,
   0.5652344,
   0.603125,
   0.6410156,
   0.6789063,
   0.7167969,
   0.7546875,
   0.7925781,
   0.8304687,
   0.90625,
   0.9820313,
   1.057813,
   1.133594,
   1.209375,
   1.360937,
   1.5125,
   1.664062,
   1.815625,
   2.11875,
   2.421875,
   2.725,
   3.028125,
   3.33125,
   3.9375,
   4.54375,
   5.15,
   5.75625,
   6.3625,
   6.96875,
   7.575,
   8.18125,
   8.7875,
   9.39375,
   10,
   10,
   10.60625,
   10.60625};
   Double_t model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy5[45] = {
   0,
   3283.357,
   3283.357,
   2990.651,
   2710.439,
   2451.172,
   2216.255,
   2006.221,
   1820.031,
   1655.858,
   1511.544,
   1384.863,
   1273.672,
   1175.985,
   1090.011,
   1014.158,
   947.0297,
   834.258,
   744.0136,
   670.3491,
   609.0802,
   557.1776,
   473.3143,
   407.5038,
   353.7123,
   308.5639,
   236.8545,
   183.1319,
   142.2578,
   110.9423,
   86.83057,
   53.63395,
   33.5017,
   21.11702,
   13.40837,
   8.531886,
   5.452593,
   3.507743,
   2.261963,
   1.45648,
   0.9388661,
   0.6070262,
   0.6070262,
   0.6070262,
   0};
   graph = new TGraph(45,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fx5,model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]_fy5);
   graph->SetName("model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5 = new TH1F("Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5","Projection of model",100,-1.3975,11.6975);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->SetMinimum(3.611693);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->SetMaximum(3611.693);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->SetDirectory(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->SetStats(0);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->SetMarkerStyle(20);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetXaxis()->SetNdivisions(505);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetXaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetXaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetXaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetXaxis()->SetTitleFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetYaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetYaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetYaxis()->SetTitleSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetYaxis()->SetTitleFont(42);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetZaxis()->SetLabelFont(132);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetZaxis()->SetLabelSize(0.05);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetZaxis()->SetTitleSize(0.06);
   Graph_model_IntoBB_s0_Mass_JpsiConstrcB_NormoBB_s0_Mass_JpsiConstrcOscaledtimecB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Int[B_s0_Mass_JpsiConstr]_Norm[B_s0_Mass_JpsiConstr,scaledtime]5);
   
   graph->Draw("l");
   
   Double_t h_finaldata_fx3002[48] = {
   0.4010417,
   0.603125,
   0.8052083,
   1.007292,
   1.209375,
   1.411458,
   1.613542,
   1.815625,
   2.017708,
   2.219792,
   2.421875,
   2.623958,
   2.826042,
   3.028125,
   3.230208,
   3.432292,
   3.634375,
   3.836458,
   4.038542,
   4.240625,
   4.442708,
   4.644792,
   4.846875,
   5.048958,
   5.251042,
   5.453125,
   5.655208,
   5.857292,
   6.059375,
   6.261458,
   6.463542,
   6.665625,
   6.867708,
   7.069792,
   7.271875,
   7.473958,
   7.676042,
   7.878125,
   8.080208,
   8.282292,
   8.484375,
   8.686458,
   8.888542,
   9.090625,
   9.292708,
   9.494792,
   9.696875,
   9.898958};
   Double_t h_finaldata_fy3002[48] = {
   2556,
   1531,
   940,
   743,
   592,
   466,
   404,
   301,
   244,
   201,
   193,
   158,
   112,
   108,
   85,
   92,
   77,
   64,
   53,
   49,
   36,
   30,
   30,
   20,
   13,
   23,
   10,
   9,
   13,
   7,
   9,
   4,
   4,
   5,
   2,
   3,
   4,
   4,
   3,
   1,
   1,
   1,
   5,
   2,
   1,
   1,
   0,
   1};
   Double_t h_finaldata_felx3002[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fely3002[48] = {
   50.05937,
   38.63119,
   30.1635,
   26.76261,
   23.83619,
   21.09282,
   19.60597,
   16.85655,
   15.1285,
   13.68626,
   13.40144,
   12.07975,
   10.09481,
   9.904326,
   9.201374,
   9.574201,
   8.755868,
   7.979042,
   7.257065,
   6.976026,
   5.971996,
   5.446522,
   5.446522,
   4.434448,
   3.558662,
   4.760717,
   3.108694,
   2.943461,
   3.558662,
   2.58147,
   2.943461,
   1.914339,
   1.914339,
   2.159691,
   1.291815,
   1.632705,
   1.914339,
   1.914339,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   2.159691,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462};
   Double_t h_finaldata_fehx3002[48] = {
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417,
   0.1010417};
   Double_t h_finaldata_fehy3002[48] = {
   51.05937,
   39.63119,
   31.1635,
   27.76261,
   24.83619,
   22.09282,
   20.60597,
   17.85655,
   16.1285,
   14.68626,
   14.40144,
   13.07975,
   11.09481,
   10.90433,
   10.25573,
   10.62644,
   9.812979,
   9.041691,
   8.325916,
   8.047634,
   7.055545,
   6.538046,
   6.538046,
   5.546519,
   4.697573,
   5.865235,
   4.26695,
   4.110204,
   4.697573,
   3.770281,
   4.110204,
   3.162753,
   3.162753,
   3.382473,
   2.63786,
   2.918186,
   3.162753,
   3.162753,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   3.382473,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(48,h_finaldata_fx3002,h_finaldata_fy3002,h_finaldata_felx3002,h_finaldata_fehx3002,h_finaldata_fely3002,h_finaldata_fehy3002);
   grae->SetName("h_finaldata");
   grae->SetTitle("Histogram of finaldata_plot__scaledtime");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_finaldata3002 = new TH1F("Graph_h_finaldata3002","Histogram of finaldata_plot__scaledtime",100,0,10.97);
   Graph_h_finaldata3002->SetMinimum(2.867765);
   Graph_h_finaldata3002->SetMaximum(2867.765);
   Graph_h_finaldata3002->SetDirectory(0);
   Graph_h_finaldata3002->SetStats(0);
   Graph_h_finaldata3002->SetMarkerStyle(20);
   Graph_h_finaldata3002->GetXaxis()->SetNdivisions(505);
   Graph_h_finaldata3002->GetXaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_finaldata3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetXaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3002->GetXaxis()->SetTitleFont(132);
   Graph_h_finaldata3002->GetYaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_finaldata3002->GetYaxis()->SetTitleFont(42);
   Graph_h_finaldata3002->GetZaxis()->SetLabelFont(132);
   Graph_h_finaldata3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_finaldata3002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_finaldata3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_finaldata3002);
   
   grae->Draw("p");
   
   TH1D *frame_7fd0f5e90a00__2 = new TH1D("frame_7fd0f5e90a00__2","",16,0.3,10);
   frame_7fd0f5e90a00__2->SetBinContent(1,3447.525);
   frame_7fd0f5e90a00__2->SetMaximum(3447.525);
   frame_7fd0f5e90a00__2->SetEntries(3);
   frame_7fd0f5e90a00__2->SetDirectory(0);
   frame_7fd0f5e90a00__2->SetStats(0);
   frame_7fd0f5e90a00__2->SetMarkerStyle(20);
   frame_7fd0f5e90a00__2->GetXaxis()->SetTitle("t [ps]");
   frame_7fd0f5e90a00__2->GetXaxis()->SetNdivisions(505);
   frame_7fd0f5e90a00__2->GetXaxis()->SetLabelFont(132);
   frame_7fd0f5e90a00__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7fd0f5e90a00__2->GetXaxis()->SetLabelSize(0.07);
   frame_7fd0f5e90a00__2->GetXaxis()->SetTitleSize(0.07);
   frame_7fd0f5e90a00__2->GetXaxis()->SetTitleFont(132);
   frame_7fd0f5e90a00__2->GetYaxis()->SetTitle("Candidates/ (0.202 ps)");
   frame_7fd0f5e90a00__2->GetYaxis()->SetLabelFont(132);
   frame_7fd0f5e90a00__2->GetYaxis()->SetLabelSize(0.07);
   frame_7fd0f5e90a00__2->GetYaxis()->SetTitleSize(0.07);
   frame_7fd0f5e90a00__2->GetYaxis()->SetTitleOffset(0.7);
   frame_7fd0f5e90a00__2->GetYaxis()->SetTitleFont(132);
   frame_7fd0f5e90a00__2->GetZaxis()->SetLabelFont(132);
   frame_7fd0f5e90a00__2->GetZaxis()->SetLabelSize(0.05);
   frame_7fd0f5e90a00__2->GetZaxis()->SetTitleSize(0.06);
   frame_7fd0f5e90a00__2->GetZaxis()->SetTitleFont(42);
   frame_7fd0f5e90a00__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.8,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}

